Theoretical Description of Electronic Modulation and Superconducting Coherence

An electronic modulation can retain a substantial local amplitude while its translational coherence is limited by spatial disorder. Its coupling to superconductivity therefore cannot be characterized by a single modulation intensity. We develop a phenomenological formulation of a finite-wave-vector complex electronic envelope coupled to a charged superconducting field. Translation and gauge symmetries constrain the interaction terms, while amplitude, modulation-gradient and condensate-gradient couplings act on distinct responses. The resulting variational equations give uniform coexistence conditions, local stability criteria and phase-gradient coefficients. We define the helicity modulus by a boundary twist, distinguish phase-only from amplitude-weighted correlations, and give an explicit minimal spectral Hamiltonian illustrating how the electronic texture may enter momentum-resolved measurements. The proposed tests use distinct spatial, spectral and stiffness observables; none assumes that a tunnelling gap directly measures condensate amplitude. An explicit kernel expansion yields the leading displacement of the selected wave vector, while the thermodynamic twist response determines phase rigidity independently of charge intensity. The analytical relations and selected numerical responses distinguish amplitude, spatial organization and condensate rigidity within the specified coupled-field model.

==> anc/README.md <==
# Ancillary files

Python 3.12 or newer. `pyproject.toml` and `uv.lock` are the environment
specification and lockfile. From this directory, run `uv sync --frozen`.

- `data/summary.npy`: chain-averaged Monte Carlo curves, chain standard errors,
  chain counts, parameters and transition crossings. This is the production summary
  restricted to the 24 groups used here (grid, condensate-gradient scan,
  finite-size and heating checks). NumPy loads its dictionary with
  `allow_pickle=True`; load only trusted copies.
- `data/fig2_values.csv`: full-precision Fig. 2 ratios and propagated errors.
- `data/paper_values.csv`: stiffness-scan, local-correlation and systematic
  values exported from the summary; the manuscript rounds these values.
- `figs/make_fig2.py`: Fig. 2, its CSV and a short uncertainty note.
- `figs/make_analytic_figs.py`: Figs. 1, 3 and 4 from the caption formulas.
- `figs/analyze.py`: raw-chain reduction and numerical-table export. Its
  reduction/error conventions are those of the original production analysis.
- `sim/melgl/`: lattice parameters, Metropolis/over-relaxation updates,
  observable estimators and chain I/O (the single-envelope model only).
- `sim/run_scan.py`: production-chain driver; `sim/run_production.sh`:
  the Fig. 2/Table 6 grid and local-correlation points;
  `sim/run_kappa_psi.sh`: the nonzero condensate-gradient scan;
  `sim/run_production_remaining.sh`: finite-size and heating checks.
- `sim/tests/test_sanity.py`: ten single-envelope sanity tests.
  Vortex, connectivity and two-envelope scripts, data and tests are omitted
  because this manuscript does not use them.

Regenerate all figures and numerical tables without new simulations:

```sh
uv run python figs/make_fig2.py
uv run python figs/make_analytic_figs.py
uv run python figs/analyze.py
```

Figures default to `../figures/`; both figure scripts accept `--out-dir PATH`.
The Fig. 2 script also writes a fresh CSV in that output directory; compare it
with `data/fig2_values.csv`. It checks its ratios against Table 6 in `../main.tex`,
so run it from the unpacked full source package. The analytic script evaluates exact closed forms,
not Monte Carlo data. The negative-z branch of Fig. 3 is conditional on a
lattice cutoff or other stabilization, as explained in the manuscript.

The original raw chains are not included. To generate them afresh (long runs),
execute the three shell drivers above from this directory, then reduce:

```sh
bash sim/run_production.sh
bash sim/run_kappa_psi.sh
bash sim/run_production_remaining.sh
uv run python figs/analyze.py --reduce
uv run python figs/make_fig2.py
uv run pytest sim/tests -q
```

The grid/finite-size drivers default to one process (`PROCS` overrides this);
the condensate-gradient driver uses at most three. Choose concurrency to fit
available memory; use an external memory cap when appropriate. Each chain
starts from its recorded seed and visits the full stated temperature grid.
The Fig. 2 reference has gamma=kappa=kappa_psi=0; the scan table instead uses
the reference at the same kappa_psi. The 1.9% history diagnostic is the maximum
heating/cooling relative stiffness difference where cooled stiffness exceeds
0.2; it is separate from the pointwise chain standard errors.


==> anc/data/fig2_values.csv <==
gamma,kappa,n_chains,amp_ratio,amp_err,ups_ratio,ups_err
-0.3,0,6,1.2922642019623711,0.0016737457645154476,1.0748634422593217,0.0009289877458600285
-0.3,1,6,1.3092215335240662,0.002334297477118499,0.9970304085570396,0.0008230874727083257
-0.3,2,6,1.3190166849201586,0.002528293979397245,0.9486051879618189,0.0009220003582052819
0.0,0,6,1.0,0.0,1.0,0.0
0.0,1,6,1.0366422734429916,0.002075167055462865,0.9168657176708579,0.0008228630113614523
0.0,2,6,1.0569742437596341,0.0023097581102855635,0.8630873584995937,0.0009735236883660577
0.3,0,6,0.7215873306925957,0.001985344697020161,0.9558997511373345,0.0009298427466371044
0.3,1,6,0.7875110854793688,0.0016788135347892063,0.8669349042622945,0.0008425310371223162
0.3,2,3,0.821559306661753,0.0032005975013703553,0.80706053900437,0.0009006158445740311


==> anc/data/paper_values.csv <==
quantity,tag,gamma,kappa,value,n_chains
stiffness_ratio,grid,-0.3,0,1.0748634422593217,6
stiffness_ratio,grid,-0.3,1,0.9970304085570396,6
stiffness_ratio,grid,-0.3,2,0.9486051879618189,6
stiffness_ratio,grid,0.3,0,0.9558997511373345,6
stiffness_ratio,grid,0.3,1,0.8669349042622945,6
stiffness_ratio,grid,0.3,2,0.80706053900437,3
stiffness_ratio,kpsiM03,-0.3,1,0.9476679709662663,3
stiffness_ratio,kpsiM03,0.3,1,0.880735908350027,3
stiffness_ratio,kpsiP05,-0.3,1,1.0579216051921445,3
stiffness_ratio,kpsiP05,0.3,1,0.84085158822578,3
modulus_Pearson_r,grid,-0.6,0,0.10554345523937203,6
modulus_Pearson_r,grid,-0.3,0,0.04905260644257491,6
modulus_Pearson_r,grid,0.3,0,-0.04004958703332687,6
modulus_Pearson_r,grid,0.6,0,-0.06475629586206506,3
modulus_Pearson_r,grid,0,1,-0.0008460064451792926,6
modulus_Pearson_r,grid,0,2,-0.001283728692965879,6
reference_Tc,fs060,0,0,0.7887832241437774,3
stiffness_ratio,fs060,-0.3,1,0.999526331968347,3
stiffness_ratio,fs060,0.3,1,0.8677328303864623,3
reference_Tc,fs160,0,0,0.7841075753213639,3
stiffness_ratio,fs160,-0.3,1,0.9972914205541513,3
stiffness_ratio,fs160,0.3,1,0.8655343596138575,3
heating_cooling_stiffness_max_percent,heat,-0.3,1,1.8826885078661415,3


==> anc/figs/analyze.py <==
#!/usr/bin/env python3
"""Reduce new chains, or export the paper's tables from the bundled summary.

From anc/: python figs/analyze.py [--reduce] [--out-dir PATH]
The reduction and standard-error convention are those of the original production analysis.
"""
from pathlib import Path
import argparse
import csv
import json
import sys
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / 'sim'))
from melgl.observables import helicity_modulus, xi_phase, structure_factor


def pick(summary, tag, g, k, W):
    return summary.get('%s|g%+.3f|k%+.3f|W%.3f' % (tag, g, k, W))


def at_T(agg, obs, T0):
    i = int(np.argmin(np.abs(agg['T'] - T0)))
    return agg[obs][i], agg.get(obs + '_err', np.full_like(agg[obs], np.nan))[i]


def tc_from_ups(T, ups):
    """Linear interpolation of the descending crossing with 2T/pi."""
    order = np.argsort(T)
    T, f = T[order], (ups - 2 * T / np.pi)[order]
    for i in range(len(T) - 1):
        if f[i] > 0 >= f[i + 1]:
            return T[i] + (T[i + 1] - T[i]) * f[i] / (f[i] - f[i + 1])
    return np.nan


def reduce_chain(path):
    with np.load(path, allow_pickle=True) as d:
        p = json.loads(str(d['params_json']))
        out = dict(T=d['T'], ups=[], ups_err=[], n2=[], f2=[], xi_phi=[],
                   xi_psi=[], fwhm=[], r=[], E=[])
        for i, T in enumerate(d['T']):
            res = dict(T=T, Ax=d['Ax'][i], Bx=d['Bx'][i], Ay=d['Ay'][i], By=d['By'][i])
            u, e, _ = helicity_modulus(res, p['L'] ** 2)
            out['ups'].append(u)
            out['ups_err'].append(e)
            for obs in ('n2', 'f2', 'E'):
                out[obs].append(d[obs][i].mean())
            out['xi_phi'].append(xi_phase(d['S_u'][i])[0])
            out['xi_psi'].append(xi_phase(d['S_v'][i])[0])
            out['fwhm'].append(structure_factor(d['S_phi'][i], qstar=p['qstar'])[2])
            out['r'].append(d['r_pf'][i].mean())
        out = {k: np.array(v) for k, v in out.items()}
        out['Sline_T'] = d['T']
        out['Sline'] = np.array([structure_factor(S, qstar=p['qstar'])[1] for S in d['S_phi']])
        out['Sline_q'] = structure_factor(d['S_phi'][0], qstar=p['qstar'])[0]
    return p, out


def reduce_raw():
    paths = sorted(p for p in (ROOT / 'data/raw').glob('*/*.npz') if not p.name.endswith('_snap.npz'))
    if not paths:
        raise FileNotFoundError('No chains in anc/data/raw/; run sim/run_production.sh first')
    groups = {}
    for path in paths:
        p, out = reduce_chain(path)
        key = (path.parent.name, round(p['gamma'], 3), round(p['kappa'], 3), round(p['W'], 3))
        groups.setdefault(key, []).append((p, out))
    summary = {}
    for key, chains in groups.items():
        agg = dict(T=chains[0][1]['T'], n_seeds=len(chains), key=key[1:], params=chains[0][0])
        for obs in ('ups', 'n2', 'f2', 'xi_phi', 'xi_psi', 'fwhm', 'r', 'E'):
            arr = np.array([c[1][obs] for c in chains], dtype=float)
            arr = np.where(np.isfinite(arr), arr, np.nan)
            with np.errstate(all='ignore'):
                agg[obs] = np.nanmean(arr, axis=0)
                if len(chains) > 1:
                    cnt = np.sum(np.isfinite(arr), axis=0)
                    agg[obs + '_err'] = np.where(cnt > 1, np.nanstd(arr, axis=0, ddof=1) / np.sqrt(np.maximum(cnt, 1)), np.nan)
                else:
                    agg[obs + '_err'] = chains[0][1]['ups_err'] if obs == 'ups' else np.full_like(agg[obs], np.nan)
        tcs = [tc_from_ups(c[1]['T'], c[1]['ups']) for c in chains]
        agg['Tc'] = np.nanmean(tcs)
        agg['Tc_err'] = np.nanstd(tcs, ddof=1) / np.sqrt(len(chains)) if len(chains) > 1 else np.nan
        agg['Sline_q'] = chains[0][1]['Sline_q']
        agg['Sline'] = np.mean([c[1]['Sline'] for c in chains], axis=0)
        summary['%s|g%+.3f|k%+.3f|W%.3f' % key] = agg
    np.save(ROOT / 'data/summary.npy', np.array([summary], dtype=object), allow_pickle=True)
    return summary


def export_values(summary, out_dir):
    out_dir.mkdir(parents=True, exist_ok=True)
    rows = []
    base = pick(summary, 'grid', 0, 0, 0.6)
    for tag in ('grid', 'kpsiM03', 'kpsiP05'):
        ref = pick(summary, tag, 0, 0, 0.6)
        for gamma in (-0.3, 0.3):
            ks = (0, 1, 2) if tag == 'grid' else (1,)
            for kappa in ks:
                a = pick(summary, tag, gamma, kappa, 0.6)
                rows.append(dict(quantity='stiffness_ratio', tag=tag, gamma=gamma, kappa=kappa,
                                 value=at_T(a, 'ups', 0.5)[0] / at_T(ref, 'ups', 0.5)[0], n_chains=a['n_seeds']))
    for gamma, kappa in ((-0.6, 0), (-0.3, 0), (0.3, 0), (0.6, 0), (0, 1), (0, 2)):
        a = pick(summary, 'grid', gamma, kappa, 0.6)
        rows.append(dict(quantity='modulus_Pearson_r', tag='grid', gamma=gamma, kappa=kappa,
                         value=at_T(a, 'r', 0.5)[0], n_chains=a['n_seeds']))
    for tag in ('fs060', 'fs160'):
        ref = pick(summary, tag, 0, 0, 0.6)
        rows.append(dict(quantity='reference_Tc', tag=tag, gamma=0, kappa=0, value=ref['Tc'], n_chains=ref['n_seeds']))
        for gamma in (-0.3, 0.3):
            a = pick(summary, tag, gamma, 1, 0.6)
            rows.append(dict(quantity='stiffness_ratio', tag=tag, gamma=gamma, kappa=1,
                             value=at_T(a, 'ups', 0.5)[0] / at_T(ref, 'ups', 0.5)[0], n_chains=a['n_seeds']))
    hot, cold = pick(summary, 'heat', -0.3, 1, 0.6), pick(summary, 'grid', -0.3, 1, 0.6)
    oh, oc = np.argsort(hot['T']), np.argsort(cold['T'])
    mask = cold['ups'][oc] > 0.2
    history = 100 * np.max(np.abs(hot['ups'][oh][mask] - cold['ups'][oc][mask]) / cold['ups'][oc][mask])
    rows.append(dict(quantity='heating_cooling_stiffness_max_percent', tag='heat', gamma=-0.3, kappa=1,
                     value=history, n_chains=hot['n_seeds']))
    with (out_dir / 'paper_values.csv').open('w', newline='', encoding='utf-8') as stream:
        writer = csv.DictWriter(stream, fieldnames=('quantity', 'tag', 'gamma', 'kappa', 'value', 'n_chains'))
        writer.writeheader()
        writer.writerows(rows)
    print('Reference Tc: %.3f' % base['Tc'])
    for row in rows:
        print('%s %s g=%+.1f k=%g: %.8g (n=%d)' % tuple(row[k] for k in ('quantity', 'tag', 'gamma', 'kappa', 'value', 'n_chains')))
    print('Wrote', out_dir / 'paper_values.csv')


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--reduce', action='store_true', help='replace summary.npy using newly generated raw chains')
    parser.add_argument('--out-dir', type=Path, default=ROOT / 'data')
    args = parser.parse_args()
    if args.reduce:
        summary = reduce_raw()
    else:
        summary = np.load(ROOT / 'data/summary.npy', allow_pickle=True)[0]
    export_values(summary, args.out_dir)


if __name__ == '__main__':
    main()


==> anc/figs/make_analytic_figs.py <==
#!/usr/bin/env python3
"""Regenerate manuscript Figures 1, 3, and 4 using NumPy and Matplotlib.

Requires Python >= 3.12, numpy, and matplotlib; no simulation data or TeX
installation is needed. Run from any working directory::

    python anc/figs/make_analytic_figs.py
    python anc/figs/make_analytic_figs.py --out-dir ../figures

The default output directory is anc/../figures. Relative --out-dir paths
are also resolved from anc, not from the current working directory.
Each figure is written as both a vector PDF and a 200-dpi PNG preview.
"""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np


ANC_DIR = Path(__file__).resolve().parent.parent
BLUE = "#254f79"
RED = "#b94c37"
STYLE = {
    "font.family": "DejaVu Sans",
    "font.size": 9,
    "axes.labelsize": 9,
    "axes.linewidth": 0.85,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.grid": False,
    "axes.xmargin": 0.05,
    "axes.ymargin": 0.05,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "xtick.direction": "out",
    "ytick.direction": "out",
    "lines.linewidth": 1.8,
    "legend.fontsize": 9,
    "legend.frameon": False,
    "figure.figsize": (5.5, 3.25),
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.08,
    "text.usetex": False,
    "mathtext.fontset": "dejavusans",
}


def save_figure(fig: plt.Figure, out_dir: Path, stem: str) -> None:
    """Use the original PDF names and provide corresponding raster previews."""
    fig.savefig(out_dir / f"{stem}.pdf")
    fig.savefig(out_dir / f"{stem}.png", dpi=200)
    plt.close(fig)


def make_coexistence(out_dir: Path) -> None:
    """Figure 1: Eq. (20), with b_s = b_m = 1 and driving terms 1, 0.8."""
    gamma = np.linspace(-0.5, 0.5, 501)
    denominator = 1.0 - gamma**2
    x = (1.0 - 0.8 * gamma) / denominator
    y = (0.8 - gamma) / denominator
    coexistence = (x > 0.0) & (y > 0.0)

    fig, ax = plt.subplots()
    ax.plot(gamma[coexistence], x[coexistence], color=BLUE, label=r"$|\psi|^2$")
    ax.plot(
        gamma[coexistence], y[coexistence], color=RED, linestyle="--",
        label=r"$|\Phi|^2$",
    )
    ax.set_xlabel(r"Coupling $\gamma$")
    ax.set_ylabel("Stationary squared amplitude")
    ax.set_xlim(-0.55, 0.55)
    ax.set_ylim(0.32666666666666666, 1.94)
    ax.set_xticks(np.arange(-0.4, 0.41, 0.2))
    ax.set_yticks(np.arange(0.4, 1.81, 0.2))
    ax.legend(loc="upper right")
    save_figure(fig, out_dir, "fig1_coexistence")


def make_stiffness(out_dir: Path) -> None:
    """Figure 3: normalized stiffness and penetration depth, z in [-0.6, 0.8]."""
    z = np.linspace(-0.6, 0.8, 501)
    fig, ax = plt.subplots()
    ax.plot(z, 1.0 + z, color=BLUE, label=r"$K_s^{\mathrm{eff}}/K_s=1+z$")
    ax.plot(
        z, (1.0 + z) ** (-0.5), color=RED, linestyle="--",
        label=r"$\lambda/\lambda_0=(1+z)^{-1/2}$",
    )
    ax.axhline(1.0, color="0.6", linewidth=0.7)
    ax.set_xlabel(r"$z=\kappa_\psi|\Phi|^2/K_s$")
    ax.set_ylabel("Normalized quantity")
    ax.set_xlim(-0.67, 0.87)
    ax.set_ylim(0.33, 1.87)
    ax.set_xticks(np.arange(-0.6, 0.81, 0.2))
    ax.set_yticks(np.arange(0.4, 1.81, 0.2))
    ax.legend(loc="lower right", fontsize=8)
    save_figure(fig, out_dir, "fig3_stiffness")


def make_eigenmodes(out_dir: Path) -> None:
    """Figure 4: eigenvalues of the normalized amplitude Hessian."""
    gamma = np.linspace(-1.0, 1.0, 501)
    fig, ax = plt.subplots()
    ax.plot(gamma, 1.0 + np.abs(gamma), color=BLUE, label=r"$\lambda_+$")
    ax.plot(
        gamma, 1.0 - np.abs(gamma), color=RED, linestyle="--",
        label=r"$\lambda_-$",
    )
    ax.set_xlabel(r"Amplitude coupling $\gamma$")
    ax.set_ylabel("Hessian eigenvalue")
    ax.set_xlim(-1.1, 1.1)
    ax.set_ylim(-0.1, 2.1)
    ax.set_xticks(np.arange(-1.0, 1.01, 0.25))
    ax.set_yticks(np.arange(0.0, 2.01, 0.25))
    ax.legend(loc="center right")
    save_figure(fig, out_dir, "fig4_eigenmodes")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--out-dir", type=Path, default=Path("../figures"), metavar="PATH",
        help="output directory (relative paths start at anc; default: ../figures)",
    )
    args = parser.parse_args()
    out_dir = args.out_dir
    if not out_dir.is_absolute():
        out_dir = ANC_DIR / out_dir
    out_dir = out_dir.resolve()
    out_dir.mkdir(parents=True, exist_ok=True)
    with plt.rc_context(STYLE):
        make_coexistence(out_dir)
        make_stiffness(out_dir)
        make_eigenmodes(out_dir)


if __name__ == "__main__":
    main()


==> anc/figs/make_fig2.py <==
#!/usr/bin/env python3
"""Rebuild Fig. 2 from the bundled chain-averaged summary.

Run from anc/: python figs/make_fig2.py --out-dir PATH
Stored *_err arrays are the sample standard deviation of chain means / sqrt(n).
Numerator and reference errors are propagated in quadrature.
"""
from pathlib import Path
import argparse
import csv
import os
import re
import sys
import tempfile

sys.dont_write_bytecode = True
ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT / "data/summary.npy"
MANUSCRIPT_TEX = ROOT.parent / "main.tex"
T0, W0 = 0.5, 0.6
GAMMAS = (-0.3, 0.0, 0.3)
KAPPAS = (0, 1, 2)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--out-dir", type=Path, default=ROOT.parent / "figures")
    OUT = parser.parse_args().out_dir.resolve()
    OUT.mkdir(parents=True, exist_ok=True)
    import numpy as np

    sys.path.insert(0, str(ROOT / "figs"))
    from analyze import at_T, pick

    summary = np.load(SOURCE, allow_pickle=True)[0]
    base = pick(summary, "grid", 0.0, 0.0, W0)
    rows = []
    for gamma in GAMMAS:
        for kappa in KAPPAS:
            group = pick(summary, "grid", gamma, kappa, W0)
            if group is None:
                raise ValueError(f"Missing grid point: gamma={gamma}, kappa={kappa}")
            p = group["params"]
            if not np.isclose(p.get("kappa_psi", 0.0), 0.0):
                raise ValueError("Figure 2 requires kappa_psi=0")
            if not np.isclose(group["T"][np.argmin(abs(group["T"] - T0))], T0):
                raise ValueError("Summary does not contain T=0.5")
            row = dict(gamma=gamma, kappa=kappa, n_chains=int(group["n_seeds"]))
            for obs, name in (("f2", "amp"), ("ups", "ups")):
                value, error = at_T(group, obs, T0)
                ref, ref_error = at_T(base, obs, T0)
                ratio = value / ref
                # Same-reference self-ratio is identically one, not two
                # independent estimates: covariance cancels its uncertainty.
                ratio_error = 0.0 if group is base else abs(ratio) * np.hypot(error / value, ref_error / ref)
                if not np.isfinite(ratio) or not np.isfinite(ratio_error):
                    raise ValueError(f"Nonfinite {name} ratio/error at {gamma}, {kappa}")
                row[name + "_ratio"] = float(ratio)
                row[name + "_err"] = float(ratio_error)
            rows.append(row)

    # Compare every row actually printed in the manuscript's Table 6, not typed targets.
    tex = MANUSCRIPT_TEX.read_text(encoding="utf-8")
    table = tex.split(r"\label{tab:mc_provenance}", 1)[1].split(r"\end{tabular}", 1)[0]
    table_rows = re.findall(r"\$([+-]?\d+(?:\.\d+)?)\$\s*&\s*([012])\s*&\s*([\d.]+)\s*&\s*([\d.]+)", table)
    if len(table_rows) != 8:
        raise ValueError(f"Expected eight central-value rows in Table 6, found {len(table_rows)}")
    for gamma, kappa, amp, ups in table_rows:
        row = next(r for r in rows if r["gamma"] == float(gamma) and r["kappa"] == int(kappa))
        if (f'{row["amp_ratio"]:.2f}', f'{row["ups_ratio"]:.2f}') != (amp, ups):
            raise ValueError(f"Table 6 mismatch at gamma={gamma}, kappa={kappa}")

    fields = ("gamma", "kappa", "n_chains", "amp_ratio", "amp_err", "ups_ratio", "ups_err")
    with (OUT / "fig2_values.csv").open("w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)

    # A4, 25 mm margins: .85 linewidth = 136 mm. Sizes below are final
    # printed sizes, without tight bounding-box rescaling.
    with tempfile.TemporaryDirectory(prefix="mpl-", dir=OUT) as config:
        os.environ["MPLCONFIGDIR"] = config
        import matplotlib
        matplotlib.use("Agg")
        import matplotlib.pyplot as plt
        from matplotlib.ticker import MultipleLocator, FormatStrFormatter

        plt.rcParams.update({
            "font.family": "serif", "font.serif": ["DejaVu Serif"],
            "font.size": 10, "axes.labelsize": 10, "xtick.labelsize": 9,
            "ytick.labelsize": 9, "legend.fontsize": 10,
            "mathtext.fontset": "cm", "pdf.fonttype": 42,
            "ps.fonttype": 42, "axes.linewidth": 0.7,
            "xtick.direction": "out", "ytick.direction": "out",
            "savefig.transparent": False,
        })
        fig, axes = plt.subplots(1, 2, figsize=(136 / 25.4, 2.85))
        fig.subplots_adjust(left=0.12, right=0.985, bottom=0.22, top=0.80, wspace=0.55)
        colors = ("#0072B2", "#009E73", "#D55E00")
        markers, styles = ("o", "s", "^"), ("-", "--", ":")
        labels = (r"$\gamma=-0.3$", r"$\gamma=0$", r"$\gamma=+0.3$")
        for ax, obs, ylabel, letter in (
            (axes[0], "amp", r"$\langle|\Phi|^2\rangle/\langle|\Phi|^2\rangle_0$", "a"),
            (axes[1], "ups", r"$\Upsilon/\Upsilon_0$", "b"),
        ):
            ax.axhline(1.0, color="0.80", linewidth=0.6, zorder=0)
            for gamma, color, marker, style, label in zip(GAMMAS, colors, markers, styles, labels):
                selected = [r for r in rows if r["gamma"] == gamma]
                ax.errorbar(KAPPAS, [r[obs + "_ratio"] for r in selected],
                            yerr=[r[obs + "_err"] for r in selected],
                            color=color, marker=marker, linestyle=style,
                            linewidth=1.1, markersize=4.5, markeredgewidth=0.8,
                            elinewidth=0.9, capsize=3.0, capthick=0.9,
                            label=label, rasterized=False)
            ax.set(xlim=(-0.10, 2.10), xticks=KAPPAS,
                   xlabel=r"Gradient coupling $\kappa$", ylabel=ylabel)
            ax.text(0, 1.045, f"({letter})", transform=ax.transAxes, fontsize=10)
            ax.spines[["top", "right"]].set_visible(False)
            ax.yaxis.set_major_formatter(FormatStrFormatter("%.2f"))
        axes[0].set_ylim(0.68, 1.37)
        axes[0].yaxis.set_major_locator(MultipleLocator(0.2))
        axes[1].set_ylim(0.78, 1.11)
        axes[1].yaxis.set_major_locator(MultipleLocator(0.1))
        handles, labels = axes[0].get_legend_handles_labels()
        fig.legend(handles, labels, loc="upper center", bbox_to_anchor=(0.53, 0.99),
                   ncol=3, frameon=False, handlelength=1.6, columnspacing=1.1,
                   handletextpad=0.5)
        fig.savefig(OUT / "fig2_response.pdf", metadata={
            "Title": "Coupled-field amplitude and helicity-modulus response",
            "Subject": "T=0.5, kappa_psi=0, W=0.6; per-point chain standard errors",
            "Creator": "make_fig2.py; matplotlib vector output",
        })
        fig.savefig(OUT / "fig2_response.png", dpi=240)
        plt.close(fig)

    max_amp = max(r["amp_err"] for r in rows)
    max_ups = max(r["ups_err"] for r in rows)
    max_amp_pct = max(100 * r["amp_err"] / r["amp_ratio"] for r in rows)
    max_ups_pct = max(100 * r["ups_err"] / r["ups_ratio"] for r in rows)
    note = (
        "All eight Table 6 rows reproduce both central values exactly at two decimals (16/16 entries).\n"
        f"Maximum absolute ratio SE: amplitude {max_amp:.9g}; helicity modulus {max_ups:.9g}.\n"
        f"Maximum relative ratio SE: amplitude {max_amp_pct:.6f}%; helicity modulus {max_ups_pct:.6f}%.\n"
        "The reference point has zero uncertainty by exact self-normalization; shared reference errors correlate other plotted ratios.\n"
        "Error bars can be smaller than markers. No raw chains were rerun.\n"
        "PDF width: 136 mm (=0.85 of the manuscript's 160 mm linewidth); fonts: labels/legend 10 pt, ticks 9 pt.\n"
        f"Data: {SOURCE}\n"
    )
    (OUT / "fig2_note.txt").write_text(note, encoding="utf-8")
    print(note)
    print("Wrote fig2_response.pdf, fig2_response.png, fig2_values.csv, fig2_note.txt")


if __name__ == "__main__":
    main()


==> anc/pyproject.toml <==
[project]
name = "melgl"
version = "0.2.0"
description = "Lattice Ginzburg-Landau Monte Carlo for the MEL cuprate preprint (arXiv:2512.03368 v2)"
authors = [{ name = "Davis A. Rens", email = "davis@supermatics.io" }]
requires-python = ">=3.12"
dependencies = [
    "matplotlib>=3.11.2",
    "numba>=0.67.0",
    "numpy>=2.5.3",
    "pytest>=9.1.1",
    "scipy>=1.18.1",
]

[tool.uv]
package = false


==> anc/sim/melgl/__init__.py <==
"""melgl: classical lattice Ginzburg-Landau Monte Carlo for the coupled
superconducting order parameter psi and the complex MEL envelope Phi.

Lattice code written for arXiv:2512.03368 v2 (September 2026). It produced
Table II of that version and is not tuned to reproduce the numbers of v1.
"""
from .model import Params, default_params
from .mc import Lattice, run_mc
from .observables import helicity_modulus, structure_factor, xi_phase, corr_psi_phi


==> anc/sim/melgl/io.py <==
import numpy as np
import json
import os
import time


def save_run(path, p, results, meta=None):
    """Save a T-scan (list of per-T result dicts) to npz with parameters as JSON metadata."""
    os.makedirs(os.path.dirname(path), exist_ok=True)
    keys = results[0].keys()
    out = {}
    for k in keys:
        vals = [r[k] for r in results]
        try:
            out[k] = np.array(vals)
        except ValueError:
            out[k] = np.array(vals, dtype=object)
    out["params_json"] = json.dumps(p.as_dict())
    out["meta_json"] = json.dumps(dict(meta or {}, saved=time.strftime("%Y-%m-%dT%H:%M:%S")))
    np.savez_compressed(path, **out)


def load_run(path):
    d = np.load(path, allow_pickle=True)
    p = json.loads(str(d["params_json"]))
    meta = json.loads(str(d["meta_json"]))
    return p, meta, d


==> anc/sim/melgl/mc.py <==
"""Metropolis + over-relaxation Monte Carlo for the coupled psi/Phi lattice GL model.

Site update rule (sequential sweep, numba):
  * psi_i : Metropolis with a Gaussian complex step (adaptive width), then a
            microcanonical phase reflection about the local field.
  * Phi_i : same, with the pinning field folded into the local field.

Helicity modulus pieces are accumulated for the x and y directions separately:
  A_mu = sum_{<ij>_mu} 2 w_ij Re(psi_i^* psi_j)
  B_mu = sum_{<ij>_mu} 2 w_ij Im(psi_i^* psi_j)
so that Upsilon_mu = ( <A_mu> - (<B_mu^2> - <B_mu>^2)/T ) / N  (fluctuation subtraction),
with the condensate bond stiffness w_ij = K_s + 0.5 kappa_psi (|Phi_i|^2 + |Phi_j|^2).
The kappa |psi|^2 |grad Phi|^2 term is gauge invariant and does not enter Upsilon directly;
the kappa_psi |Phi|^2 |D psi|^2 term does, through w_ij.
"""
import numpy as np
from numba import njit
from .model import Params, a_s_of_T


@njit(cache=True)
def _seed(s):
    np.random.seed(s)


@njit(cache=True, fastmath=True)
def total_energy(psi, phi, h, a_s, b_s, K_s, a_r, b_r, K_r, gamma, kappa, kappa_psi):
    L = psi.shape[0]
    E = 0.0
    for x in range(L):
        xp = (x + 1) % L
        for y in range(L):
            yp = (y + 1) % L
            p = psi[x, y]
            f = phi[x, y]
            np2 = p.real * p.real + p.imag * p.imag
            nf2 = f.real * f.real + f.imag * f.imag
            E += a_s * np2 + 0.5 * b_s * np2 * np2 + a_r * nf2 + 0.5 * b_r * nf2 * nf2
            E += gamma * nf2 * np2
            E -= h[x, y].real * f.real + h[x, y].imag * f.imag
            for k in range(2):
                if k == 0:
                    pj = psi[xp, y]
                    fj = phi[xp, y]
                else:
                    pj = psi[x, yp]
                    fj = phi[x, yp]
                dp = p - pj
                df = f - fj
                dp2 = dp.real * dp.real + dp.imag * dp.imag
                df2 = df.real * df.real + df.imag * df.imag
                npj2 = pj.real * pj.real + pj.imag * pj.imag
                nfj2 = fj.real * fj.real + fj.imag * fj.imag
                E += (K_s + 0.5 * kappa_psi * (nf2 + nfj2)) * dp2
                E += (K_r + 0.5 * kappa * (np2 + npj2)) * df2
    return E


@njit(cache=True, fastmath=True)
def helicity_pieces(psi, phi, K_s, kappa_psi):
    """Bond sums for the helicity modulus. With kappa_psi != 0 the condensate bond
    stiffness is w_ij = K_s + 0.5 kappa_psi (|Phi_i|^2 + |Phi_j|^2), so the weight must
    sit inside both sums; a constant K_s would misreport Upsilon."""
    L = psi.shape[0]
    Ax = 0.0
    Bx = 0.0
    Ay = 0.0
    By = 0.0
    for x in range(L):
        xp = (x + 1) % L
        for y in range(L):
            yp = (y + 1) % L
            p = psi[x, y]
            f = phi[x, y]
            nf2 = f.real * f.real + f.imag * f.imag
            fj = phi[xp, y]
            w = K_s + 0.5 * kappa_psi * (nf2 + fj.real * fj.real + fj.imag * fj.imag)
            c = np.conj(p) * psi[xp, y]
            Ax += 2.0 * w * c.real
            Bx += 2.0 * w * c.imag
            fj = phi[x, yp]
            w = K_s + 0.5 * kappa_psi * (nf2 + fj.real * fj.real + fj.imag * fj.imag)
            c = np.conj(p) * psi[x, yp]
            Ay += 2.0 * w * c.real
            By += 2.0 * w * c.imag
    return Ax, Bx, Ay, By


@njit(cache=True, fastmath=True)
def sweep(psi, phi, h, T, a_s, b_s, K_s, a_r, b_r, K_r, gamma, kappa, kappa_psi, step_p, step_f, overrelax):
    """One sequential sweep over all sites. Returns (acc_psi, acc_phi) counts."""
    L = psi.shape[0]
    acc_p = 0
    acc_f = 0
    beta = 1.0 / T
    for x in range(L):
        xp = (x + 1) % L
        xm = (x - 1) % L
        for y in range(L):
            yp = (y + 1) % L
            ym = (y - 1) % L
            f = phi[x, y]
            nf2 = f.real * f.real + f.imag * f.imag
            # neighbour sums. gphi2 feeds the kappa term; the psi bonds carry
            # w_ij = K_s + 0.5 kappa_psi (|Phi_i|^2 + |Phi_j|^2), so the local field for psi
            # is the weighted sum sum_j w_ij psi_j and its quadratic coefficient is sum_j w_ij.
            gphi2 = 0.0
            sum_pj = 0.0 + 0.0j
            wsum_p = 0.0
            for k in range(4):
                if k == 0:
                    pj = psi[xp, y]
                    fj = phi[xp, y]
                elif k == 1:
                    pj = psi[xm, y]
                    fj = phi[xm, y]
                elif k == 2:
                    pj = psi[x, yp]
                    fj = phi[x, yp]
                else:
                    pj = psi[x, ym]
                    fj = phi[x, ym]
                df = f - fj
                gphi2 += df.real * df.real + df.imag * df.imag
                w = K_s + 0.5 * kappa_psi * (nf2 + fj.real * fj.real + fj.imag * fj.imag)
                wsum_p += w
                sum_pj += w * pj
            # ---- psi update ----
            p = psi[x, y]
            aeff = a_s + wsum_p + gamma * nf2 + 0.5 * kappa * gphi2
            np2 = p.real * p.real + p.imag * p.imag
            e_old = aeff * np2 + 0.5 * b_s * np2 * np2 - 2.0 * (p.real * sum_pj.real + p.imag * sum_pj.imag)
            pn = p + step_p * (np.random.randn() + 1j * np.random.randn())
            nn2 = pn.real * pn.real + pn.imag * pn.imag
            e_new = aeff * nn2 + 0.5 * b_s * nn2 * nn2 - 2.0 * (pn.real * sum_pj.real + pn.imag * sum_pj.imag)
            dE = e_new - e_old
            if dE <= 0.0 or np.random.rand() < np.exp(-beta * dE):
                psi[x, y] = pn
                p = pn
                np2 = nn2
                acc_p += 1
            if overrelax:
                hm = np.sqrt(sum_pj.real * sum_pj.real + sum_pj.imag * sum_pj.imag)
                if hm > 1e-12:
                    u = sum_pj / hm
                    psi[x, y] = u * u * np.conj(p)
                    p = psi[x, y]
            # ---- phi update ----
            Hf = 0.0 + 0.0j
            wsum = 0.0
            gpsi2 = 0.0
            for k in range(4):
                if k == 0:
                    pj = psi[xp, y]
                    fj = phi[xp, y]
                elif k == 1:
                    pj = psi[xm, y]
                    fj = phi[xm, y]
                elif k == 2:
                    pj = psi[x, yp]
                    fj = phi[x, yp]
                else:
                    pj = psi[x, ym]
                    fj = phi[x, ym]
                w = K_r + 0.5 * kappa * (np2 + pj.real * pj.real + pj.imag * pj.imag)
                wsum += w
                Hf += w * fj
                dpsi = p - pj
                gpsi2 += dpsi.real * dpsi.real + dpsi.imag * dpsi.imag
            Hf += 0.5 * h[x, y]
            # kappa_psi |Phi_i|^2 sum_j |psi_i - psi_j|^2 shifts the envelope's own quadratic
            # coefficient, the mirror of the kappa term in the psi update above.
            afe = a_r + wsum + gamma * np2 + 0.5 * kappa_psi * gpsi2
            e_old = afe * nf2 + 0.5 * b_r * nf2 * nf2 - 2.0 * (f.real * Hf.real + f.imag * Hf.imag)
            fn = f + step_f * (np.random.randn() + 1j * np.random.randn())
            nn2 = fn.real * fn.real + fn.imag * fn.imag
            e_new = afe * nn2 + 0.5 * b_r * nn2 * nn2 - 2.0 * (fn.real * Hf.real + fn.imag * Hf.imag)
            dE = e_new - e_old
            if dE <= 0.0 or np.random.rand() < np.exp(-beta * dE):
                phi[x, y] = fn
                f = fn
                acc_f += 1
            if overrelax:
                hm = np.sqrt(Hf.real * Hf.real + Hf.imag * Hf.imag)
                if hm > 1e-12:
                    u = Hf / hm
                    phi[x, y] = u * u * np.conj(f)
    return acc_p, acc_f


class Lattice:
    def __init__(self, p: Params, T: float, rng=None):
        self.p = p
        self.T = T
        L = p.L
        rng = rng or np.random.default_rng(p.seed)
        self.psi = (1.0 + 0.05 * (rng.standard_normal((L, L)) + 1j * rng.standard_normal((L, L)))).astype(np.complex128)
        amp = np.sqrt(max(-p.a_r, 0.05) / p.b_r)
        self.phi = (amp * (1.0 + 0.05 * (rng.standard_normal((L, L)) + 1j * rng.standard_normal((L, L))))).astype(np.complex128)
        self.h = (p.W * (rng.standard_normal((L, L)) + 1j * rng.standard_normal((L, L))) / np.sqrt(2.0)).astype(np.complex128)
        self.step_p = 0.5
        self.step_f = 0.5
        _seed(int(rng.integers(0, 2**31 - 1)))

    def coeffs(self):
        p = self.p
        return (a_s_of_T(p, self.T), p.b_s, p.K_s, p.a_r, p.b_r, p.K_r, p.gamma, p.kappa, p.kappa_psi)

    def sweep(self, overrelax=True):
        ap, af = sweep(self.psi, self.phi, self.h, self.T, *self.coeffs(), self.step_p, self.step_f, overrelax)
        N = self.p.L ** 2
        return ap / N, af / N

    def tune_steps(self, n=200):
        for _ in range(n):
            ap, af = self.sweep(overrelax=False)
            self.step_p *= 1.05 if ap > 0.5 else 0.95
            self.step_f *= 1.05 if af > 0.5 else 0.95
            self.step_p = min(max(self.step_p, 1e-3), 3.0)
            self.step_f = min(max(self.step_f, 1e-3), 3.0)

    def energy(self):
        return total_energy(self.psi, self.phi, self.h, *self.coeffs())

    def helicity_pieces(self):
        return helicity_pieces(self.psi, self.phi, self.p.K_s, self.p.kappa_psi)


def run_mc(p: Params, T: float, n_eq: int, n_meas: int, meas_every: int = 5, lat: Lattice = None,
           collect_fields: bool = True):
    """Equilibrate then measure at one temperature. Returns (lattice, results dict)."""
    from .observables import accumulate_fields
    if lat is None:
        lat = Lattice(p, T)
    else:
        lat.T = T
    lat.tune_steps(100)
    for _ in range(n_eq):
        lat.sweep()
    N = p.L ** 2
    nm = n_meas // meas_every
    E = np.empty(nm); n2 = np.empty(nm); n4 = np.empty(nm); f2 = np.empty(nm); f4 = np.empty(nm)
    Ax = np.empty(nm); Bx = np.empty(nm); Ay = np.empty(nm); By = np.empty(nm)
    r_pf = np.empty(nm)
    acc = None
    k = 0
    for s in range(n_meas):
        lat.sweep()
        if (s + 1) % meas_every == 0:
            E[k] = lat.energy() / N
            ap2 = np.abs(lat.psi) ** 2
            af2 = np.abs(lat.phi) ** 2
            n2[k] = ap2.mean(); n4[k] = (ap2 ** 2).mean()
            f2[k] = af2.mean(); f4[k] = (af2 ** 2).mean()
            Ax[k], Bx[k], Ay[k], By[k] = lat.helicity_pieces()
            a = np.sqrt(ap2).ravel(); b = np.sqrt(af2).ravel()
            r_pf[k] = np.corrcoef(a, b)[0, 1] if a.std() > 0 and b.std() > 0 else 0.0
            if collect_fields:
                acc = accumulate_fields(acc, lat.psi, lat.phi)
            k += 1
    res = dict(T=T, E=E, n2=n2, n4=n4, f2=f2, f4=f4, Ax=Ax, Bx=Bx, Ay=Ay, By=By, r_pf=r_pf,
               step_p=lat.step_p, step_f=lat.step_f)
    if collect_fields:
        for key, v in acc.items():
            res[key] = v / k
    return lat, res


==> anc/sim/melgl/model.py <==
"""Model definition and units.

Free energy density on an L x L square lattice (lattice constant a0 = 1):

  f = a_s |psi|^2 + (b_s/2) |psi|^4 + K_s sum_mu |D_mu psi|^2
    + a_r |Phi|^2 + (b_r/2) |Phi|^4 + K_r sum_mu |grad_mu Phi|^2
    + gamma |Phi|^2 |psi|^2
    + kappa     |psi|^2 sum_mu |grad_mu Phi|^2
    + kappa_psi |Phi|^2 sum_mu |D_mu psi|^2
    - Re( h*(r) Phi(r) )                     (quenched random pinning field)

Quartic couplings between the two sectors, with up to two derivatives. Gauge
invariance pairs psi with psi*, translation invariance pairs Phi with Phi*
(Phi carries lattice momentum q*), and the product must be A_1g. That leaves
five gauge- and translation-invariant candidates: one with no derivatives
and four with two, before imposing time reversal.

  (i)   gamma     |Phi|^2 |psi|^2          amplitude-amplitude
  (ii)  kappa     |psi|^2 |grad Phi|^2     condensate stiffens the phason
  (iii) kappa_psi |Phi|^2 |D psi|^2        modulation renormalizes K_s
  (iv)  grad|psi|^2 . grad|Phi|^2          amplitude-gradient cross term
  (v)   Im(psi* D psi) . Im(Phi* grad Phi) current-current

(iii) is kept: it shifts the condensate bond stiffness to
K_s + kappa_psi |Phi|^2, so it moves the superfluid stiffness at leading
order, which none of the others do. (iv) vanishes for uniform amplitudes and
is omitted as an amplitude-gradient correction. (v) is time-reversal odd:
the static density envelope Phi, including both real components, is even,
while psi -> psi* and A -> -A reverse the supercurrent. Thus the
current-current term is forbidden in the time-reversal-invariant functional.
(ii) and (iii) are independent: int |psi|^2 |grad Phi|^2 and int |Phi|^2
|grad psi|^2 are not related by parts.

psi(r)  : complex d-wave condensate amplitude (coarse grained).
Phi(r)  : complex slowly varying envelope of the density component at q*.
          delta rho(r) = Re[ Phi(r) exp(i q*.r) ]. |Phi| is the modulation
          amplitude, arg Phi the phason (sliding phase).

Phi carries lattice momentum q*, so only terms even in Phi (Phi paired with
Phi*) are allowed; the linear coupling gamma_1 Phi |psi|^2 of arXiv:2512.03368 v1 is not.

Units: K_s = 1 fixes the bare energy unit, and T is measured in the same
energy units (k_B = 1). The MEL-free Kosterlitz-Thouless-like transition temperature
T_c0 is found numerically (about 0.79 K_s); it calibrates this energy unit to
the physical transition temperature, rather than defining simulation T.
a_s(T) = a_s0 (T/T_star - 1) with T_star fixed so that the amplitude sector
is well developed below T_c0 (Emery-Kivelson regime: T_c set by phase
stiffness, not by a_s).

The envelope's finite-q structure is represented by Phi itself; the physical
density is reconstructed as Re[Phi e^{iq*r}] only when a structure factor is
needed. The momentum kernel alpha(q) of the paper is thus alpha(q* + k) ~
a_r + K_r k^2 for small k around q*, which is what a coarse-grained envelope
sees.
"""
from dataclasses import dataclass, asdict
import numpy as np


@dataclass
class Params:
    L: int = 120
    a_s0: float = 4.0        # amplitude of a_s(T) = a_s0 (T/T_star - 1)
    T_star: float = 2.5      # mean-field amplitude onset (>> T_c0 ~ 0.79 K_s)
    b_s: float = 4.0
    K_s: float = 1.0
    a_r: float = -1.0        # negative: MEL envelope wants finite amplitude
    b_r: float = 2.0
    K_r: float = 0.6         # envelope stiffness -> bare xi_phi
    gamma: float = 0.0       # biquadratic coupling; <0 cooperative, >0 competing
    kappa: float = 0.0       # mixed gradient coupling; >0 stiffens the phason
    kappa_psi: float = 0.0   # |Phi|^2 |D psi|^2; >0 raises the condensate bond stiffness
    W: float = 0.0           # random pinning field strength (std of h)
    qstar: float = 0.3       # r.l.u., along x (used only for reconstruction)
    seed: int = 0

    def as_dict(self):
        return asdict(self)


def default_params(**kw) -> Params:
    p = Params()
    for k, v in kw.items():
        if not hasattr(p, k):
            raise KeyError(k)
        setattr(p, k, v)
    return p


def a_s_of_T(p: Params, T: float) -> float:
    return p.a_s0 * (T / p.T_star - 1.0)


==> anc/sim/melgl/observables.py <==
"""Observables: helicity modulus, structure factors, phase coherence length, correlations."""
import numpy as np


def _jackknife(f, *series, nblocks=20):
    n = len(series[0])
    m = n // nblocks
    if m < 2:
        return f(*series), np.nan
    vals = []
    for b in range(nblocks):
        sl = np.r_[0:b * m, (b + 1) * m:nblocks * m]
        vals.append(f(*[s[sl] for s in series]))
    vals = np.array(vals)
    full = f(*[s[:nblocks * m] for s in series])
    err = np.sqrt((nblocks - 1) / nblocks * np.sum((vals - full) ** 2))
    return full, err


def helicity_modulus(res, N):
    """Upsilon_mu = (<A_mu> - (<B_mu^2> - <B_mu>^2)/T)/N with jackknife error over blocks.
    Returns (Upsilon_avg, err, {'x': (u, e), 'y': (u, e)})."""
    T = res["T"]
    out = {}
    for mu in ("x", "y"):
        A = res["A" + mu]
        B = res["B" + mu]
        ups, err = _jackknife(lambda a, b: (a.mean() - (np.mean(b ** 2) - b.mean() ** 2) / T) / N, A, B)
        out[mu] = (ups, err)
    ux, ex = out["x"]
    uy, ey = out["y"]
    return 0.5 * (ux + uy), 0.5 * np.hypot(ex, ey), out


def accumulate_fields(acc, psi, phi):
    """Accumulate |FFT(Phi)|^2 (envelope structure factor), |FFT(u)|^2 with u = Phi/|Phi|
    (phase structure factor), the same for the condensate phase, and the cross-correlation
    of |psi| and |Phi| fluctuations."""
    L = phi.shape[0]
    Fphi = np.fft.fft2(phi) / L
    u = phi / np.maximum(np.abs(phi), 1e-12)
    Fu = np.fft.fft2(u) / L
    v = psi / np.maximum(np.abs(psi), 1e-12)
    Fv = np.fft.fft2(v) / L
    a = np.abs(psi) - np.abs(psi).mean()
    b = np.abs(phi) - np.abs(phi).mean()
    xc = np.real(np.fft.ifft2(np.fft.fft2(a) * np.conj(np.fft.fft2(b)))) / L ** 2
    d = dict(S_phi=np.abs(Fphi) ** 2, S_u=np.abs(Fu) ** 2, S_v=np.abs(Fv) ** 2, XC=xc,
             mean_abs_phi=np.abs(phi).mean(), mean_abs_psi=np.abs(psi).mean())
    if acc is None:
        return d
    for k in d:
        acc[k] = acc[k] + d[k]
    return acc


def correlation_from_S(S):
    """Real-space correlation C(r) = IFFT(S) normalized to C(0)=1, averaged over x and y axes."""
    L = S.shape[0]
    C = np.real(np.fft.ifft2(S))
    C = C / C[0, 0]
    r = np.arange(L // 2 + 1)
    cx = C[:L // 2 + 1, 0]
    cy = C[0, :L // 2 + 1]
    return r, 0.5 * (cx + cy)


def xi_phase(S_u, rmax=None):
    """Phase coherence length from C(r) = <Re u(0) u*(r)>: fit ln C = c - r/xi on
    1 <= r <= rmax where C > 0.05. Returns (xi, xi_err); xi = inf if C does not decay."""
    r, C = correlation_from_S(S_u)
    L = S_u.shape[0]
    rmax = rmax or L // 4
    m = (r >= 1) & (r <= rmax) & (C > 0.05)
    if m.sum() < 3:
        return np.nan, np.nan
    x = r[m]
    y = np.log(C[m])
    A = np.vstack([np.ones_like(x), -x]).T
    coef, resid, *_ = np.linalg.lstsq(A, y, rcond=None)
    inv_xi = coef[1]
    if inv_xi <= 0:
        return np.inf, np.nan
    n = len(x)
    s2 = resid[0] / max(n - 2, 1) if len(resid) else 0.0
    cov = s2 * np.linalg.inv(A.T @ A)
    return 1.0 / inv_xi, np.sqrt(cov[1, 1]) / inv_xi ** 2


def _fwhm(k, y):
    y = np.asarray(y)
    i0 = int(np.argmax(y))
    half = 0.5 * y[i0]
    i = i0
    while i > 0 and y[i] > half:
        i -= 1
    kl = np.interp(half, [y[i], y[i + 1]], [k[i], k[i + 1]]) if i < i0 else k[i0]
    j = i0
    while j < len(y) - 1 and y[j] > half:
        j += 1
    kr = np.interp(half, [y[j], y[j - 1]], [k[j], k[j - 1]]) if j > i0 else k[i0]
    return kr - kl


def structure_factor(S_phi, qstar=0.3):
    """Envelope structure factor along k_x (averaged with k_y), returned against the physical
    wavevector q = qstar + k in r.l.u. so that the peak sits at q*. Also returns the FWHM."""
    L = S_phi.shape[0]
    k = np.fft.fftfreq(L)  # cycles per a0 = r.l.u.
    line = 0.5 * (S_phi[:, 0] + S_phi[0, :])
    order = np.argsort(k)
    k = k[order]
    line = line[order]
    return qstar + k, line, _fwhm(k, line)


def corr_psi_phi(res):
    """Time-averaged Pearson r between |psi(r)| and |Phi(r)| with blocking error."""
    r = res["r_pf"]
    nb = 20
    m = len(r) // nb
    if m < 1:
        return r.mean(), np.nan
    blocks = r[:nb * m].reshape(nb, m).mean(axis=1)
    return r.mean(), blocks.std(ddof=1) / np.sqrt(nb)


==> anc/sim/run_kappa_psi.sh <==
#!/usr/bin/env bash
# Scan of the condensate-gradient coupling kappa_psi |Phi|^2 |D psi|^2, which is
# symmetry-allowed and absent from the functional of arXiv:2512.03368 v2.
# It shifts the condensate bond stiffness to K_s + kappa_psi |Phi|^2, so unlike the other
# couplings it moves the superfluid stiffness at leading order.
#
# Three points per value of kappa_psi: the uncoupled reference (which isolates kappa_psi),
# the cooperative point (gamma = -0.3) and the competing point (gamma = +0.3), both at
# kappa = 1. 18 chains in total. Invocations are sequential, with at most
# three worker processes. Existing chains are skipped. Set CAP_RUNNER to a Python
# memory-cap wrapper to run each invocation through it with a 4 GB limit.
set -e
export OMP_NUM_THREADS=2 NUMBA_NUM_THREADS=2 MKL_NUM_THREADS=2
PYTHON="${PYTHON:-uv run python}"
RUNNER="${CAP_RUNNER:+$CAP_RUNNER 4}"
TG="1.30,1.20,1.10,1.00,0.95,0.90,0.87,0.84,0.81,0.78,0.75,0.70,0.65,0.60,0.55,0.50,0.45,0.40,0.35,0.30"
COMMON="--L 120 --Tgrid $TG --n_eq 4000 --n_meas 12000 --meas_every 6 --seeds 0-2"

for KP in -0.30 0.5; do
  if [ "${KP:0:1}" = "-" ]; then TAG="kpsiM03"; else TAG="kpsiP05"; fi
  $PYTHON $RUNNER sim/run_scan.py --tag "$TAG" --gamma=0        --kappa 0   --W 0.6 $COMMON --procs 3 --extra K_r=2.0,kappa_psi=$KP
  $PYTHON $RUNNER sim/run_scan.py --tag "$TAG" --gamma=-0.3,0.3 --kappa 1.0 --W 0.6 $COMMON --procs 3 --extra K_r=2.0,kappa_psi=$KP
done
echo "kappa_psi scan done"


==> anc/sim/run_production.sh <==
#!/usr/bin/env bash
# Reproduce the grid points used in Fig. 2, Table 6 and local correlations.
# Run from anc/. PROCS defaults to one; choose higher concurrency to fit memory.
set -euo pipefail
TG="1.30,1.20,1.10,1.00,0.95,0.90,0.87,0.84,0.81,0.78,0.75,0.70,0.65,0.60,0.55,0.50,0.45,0.40,0.35,0.30"
COMMON="--L 120 --Tgrid $TG --n_eq 4000 --n_meas 12000 --meas_every 6 --procs ${PROCS:-1} --extra K_r=2.0 --W 0.6"
uv run python sim/run_scan.py --tag grid --gamma=-0.3,0 --kappa 0,1,2 --seeds 0-5 $COMMON
uv run python sim/run_scan.py --tag grid --gamma=0.3 --kappa 0,1 --seeds 0-5 $COMMON
uv run python sim/run_scan.py --tag grid --gamma=0.3 --kappa 2 --seeds 0-2 $COMMON
uv run python sim/run_scan.py --tag grid --gamma=-0.6 --kappa 0 --seeds 0-5 $COMMON
uv run python sim/run_scan.py --tag grid --gamma=0.6 --kappa 0 --seeds 0-2 $COMMON


==> anc/sim/run_production_remaining.sh <==
#!/usr/bin/env bash
# Finite-size and heating checks cited in Appendix E. Run from anc/.
set -euo pipefail
TG="1.30,1.20,1.10,1.00,0.95,0.90,0.87,0.84,0.81,0.78,0.75,0.70,0.65,0.60,0.55,0.50,0.45,0.40,0.35,0.30"
COMMON="--Tgrid $TG --meas_every 6 --extra K_r=2.0 --n_eq 4000 --n_meas 12000 --seeds 0-2 --W 0.6 --procs ${PROCS:-1}"
for L in 60 160; do
  TAG=$(printf 'fs%03d' "$L")
  uv run python sim/run_scan.py --tag "$TAG" --L "$L" --gamma=0 --kappa 0 $COMMON
  uv run python sim/run_scan.py --tag "$TAG" --L "$L" --gamma=-0.3,0.3 --kappa 1 $COMMON
done
uv run python sim/run_scan.py --tag heat --L 120 --gamma=-0.3 --kappa 1 --heat $COMMON


==> anc/sim/run_scan.py <==
"""Production driver: annealed temperature scans for a grid of (gamma, kappa, W) and seeds.

Each (gamma, kappa, W, seed) is one chain: the lattice is cooled through the T grid from
the highest temperature down, using the equilibrated configuration at each T as the start
of the next. Chains run in parallel processes. One npz per chain in data/raw/.

Usage (from repo root):
  uv run python sim/run_scan.py --tag calib --gamma 0 --kappa 0 --W 0 --seeds 0-3
  uv run python sim/run_scan.py --tag grid --gamma -0.6,0,0.6 --kappa 0,0.6 --W 0 --seeds 0-7
"""
import argparse
import os
import sys
import time
import itertools
import numpy as np
from multiprocessing import Pool

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from melgl.model import default_params  # noqa: E402
from melgl.mc import run_mc  # noqa: E402
from melgl.io import save_run  # noqa: E402

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))


def parse_list(s, cast=float):
    return [cast(x) for x in s.split(",")]


def parse_seeds(s):
    if "-" in s:
        a, b = s.split("-")
        return list(range(int(a), int(b) + 1))
    return parse_list(s, int)


def one_chain(args):
    tag, L, gamma, kappa, W, seed, Tgrid, n_eq, n_meas, meas_every, extra, heat = args
    p = default_params(L=L, gamma=gamma, kappa=kappa, W=W, seed=seed, **extra)
    out = os.path.join(ROOT, "data", "raw", tag,
                       "g%+.3f_k%+.3f_W%.3f_s%02d.npz" % (gamma, kappa, W, seed))
    if os.path.exists(out):
        return out, 0.0
    t0 = time.time()
    lat = None
    results = []
    snaps_psi = []
    snaps_phi = []
    for T in sorted(Tgrid, reverse=not heat):
        lat, res = run_mc(p, T, n_eq=n_eq, n_meas=n_meas, meas_every=meas_every, lat=lat)
        results.append(res)
        snaps_psi.append(lat.psi.astype(np.complex64))
        snaps_phi.append(lat.phi.astype(np.complex64))
    snap = dict(psi=np.array(snaps_psi), phi=np.array(snaps_phi), h=lat.h.astype(np.complex64),
                T=np.array(sorted(Tgrid, reverse=not heat)))
    save_run(out, p, results, meta=dict(tag=tag, n_eq=n_eq, n_meas=n_meas, meas_every=meas_every,
                                        Tgrid=list(sorted(Tgrid, reverse=not heat)), heat=heat,
                                        wall_s=time.time() - t0))
    np.savez_compressed(out.replace(".npz", "_snap.npz"), **snap)
    return out, time.time() - t0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--tag", required=True)
    ap.add_argument("--L", type=int, default=120)
    ap.add_argument("--gamma", default="0")
    ap.add_argument("--kappa", default="0")
    ap.add_argument("--W", default="0")
    ap.add_argument("--seeds", default="0-3")
    ap.add_argument("--Tmin", type=float, default=0.3)
    ap.add_argument("--Tmax", type=float, default=2.4)
    ap.add_argument("--nT", type=int, default=22)
    ap.add_argument("--Tgrid", default=None, help="explicit comma list overrides Tmin/Tmax/nT")
    ap.add_argument("--n_eq", type=int, default=4000)
    ap.add_argument("--n_meas", type=int, default=12000)
    ap.add_argument("--meas_every", type=int, default=6)
    ap.add_argument("--procs", type=int, default=22)
    ap.add_argument("--extra", default="", help="k=v,k=v overrides of model params")
    ap.add_argument("--heat", action="store_true", help="run the temperature grid upward (heating) instead of downward")
    a = ap.parse_args()

    Tgrid = parse_list(a.Tgrid) if a.Tgrid else list(np.linspace(a.Tmax, a.Tmin, a.nT))
    extra = {}
    for kv in filter(None, a.extra.split(",")):
        k, v = kv.split("=")
        extra[k] = float(v)
    jobs = [(a.tag, a.L, g, k, W, s, Tgrid, a.n_eq, a.n_meas, a.meas_every, extra, a.heat)
            for g, k, W, s in itertools.product(parse_list(a.gamma), parse_list(a.kappa),
                                                parse_list(a.W), parse_seeds(a.seeds))]
    print("%d chains x %d temperatures, L=%d, n_eq=%d n_meas=%d" % (len(jobs), len(Tgrid), a.L, a.n_eq, a.n_meas), flush=True)
    t0 = time.time()
    with Pool(min(a.procs, len(jobs))) as pool:
        for out, dt in pool.imap_unordered(one_chain, jobs):
            print("  done %s (%.0f s)" % (os.path.relpath(out, ROOT), dt), flush=True)
    print("all done in %.1f min" % ((time.time() - t0) / 60))


if __name__ == "__main__":
    main()


==> anc/sim/tests/test_sanity.py <==
"""Sanity tests. Run: uv run pytest sim/tests -q"""
import sys
import os
sys.path.insert(0, os.path.join(os.path.dirname(__file__), ".."))
import numpy as np
from melgl.model import default_params
from melgl.mc import Lattice, run_mc
from melgl.observables import helicity_modulus, xi_phase, structure_factor, corr_psi_phi


def test_negative_kappa_psi_quartic_coercivity():
    """The kappa_psi = -0.30 scan satisfies the lattice sufficient bound for every field."""
    from melgl.mc import total_energy
    rng = np.random.default_rng(20261013)
    kp = -0.30
    for L in (2, 4, 6):
        h = np.zeros((L, L), dtype=np.complex128)
        for gamma in (0.0, -0.3, 0.3):
            C = 8 * abs(kp) + max(-gamma, 0.0)
            delta = (3 - np.sqrt(1 + C * C)) / 2
            assert delta > 0
            for kappa in (0.0, 1.0):
                for _ in range(8):
                    psi = rng.normal(size=(L, L)) + 1j * rng.normal(size=(L, L))
                    phi = rng.normal(size=(L, L)) + 1j * rng.normal(size=(L, L))
                    # Zero the lower-degree coefficients to isolate E4 exactly.
                    E4 = total_energy(psi, phi, h, 0.0, 4.0, 0.0,
                                      0.0, 2.0, 0.0, gamma, kappa, kp)
                    lower = delta * np.sum(np.abs(psi) ** 4 + np.abs(phi) ** 4)
                    assert E4 >= lower - 1e-10, (L, gamma, kappa, E4, lower)


def test_negative_kappa_psi_checkerboard_counterexample():
    """kappa_psi = -0.5 violates the staggered-condensate necessary condition, independent of kappa."""
    from melgl.mc import total_energy
    L = 4
    psi = ((-1.0) ** np.indices((L, L)).sum(axis=0)).astype(np.complex128)
    phi = np.full((L, L), np.sqrt(2.0), dtype=np.complex128)
    h = np.zeros((L, L), dtype=np.complex128)
    for gamma in (0.0, -0.3, 0.3):
        for kappa in (0.0, 1.0):
            E4 = total_energy(psi, phi, h, 0.0, 4.0, 0.0,
                              0.0, 2.0, 0.0, gamma, kappa, -0.5)
            assert np.isclose(E4 / L ** 2, -2 + 2 * gamma)
            assert E4 < 0


def test_kappa_psi_reduces_to_shifted_Ks():
    """Exact identity: for a uniform envelope with |Phi|^2 = c, the term
    kappa_psi |Phi|^2 |D psi|^2 is indistinguishable from K_s -> K_s + kappa_psi c.
    Both the total energy and the helicity bond sums must match to machine precision,
    which pins the bond weight w_ij in the energy and in Upsilon to the same convention."""
    from melgl.mc import total_energy, helicity_pieces
    L = 20
    rng = np.random.default_rng(17)
    psi = (1.0 + 0.3 * (rng.standard_normal((L, L)) + 1j * rng.standard_normal((L, L)))).astype(np.complex128)
    amp = 0.8
    c = amp * amp
    phi = np.full((L, L), amp + 0j, dtype=np.complex128)
    h = np.zeros((L, L), dtype=np.complex128)
    kp = 0.45
    K_s = 1.0
    base = (-0.5, 4.0)          # a_s, b_s
    rest = (-1.0, 2.0, 0.6, -0.3, 0.0)   # a_r, b_r, K_r, gamma, kappa
    E_new = total_energy(psi, phi, h, base[0], base[1], K_s, *rest, kp)
    E_ref = total_energy(psi, phi, h, base[0], base[1], K_s + kp * c, *rest, 0.0)
    assert abs(E_new - E_ref) < 1e-9 * (abs(E_ref) + 1.0), (E_new, E_ref)
    hp_new = helicity_pieces(psi, phi, K_s, kp)
    hp_ref = helicity_pieces(psi, phi, K_s + kp * c, 0.0)
    for a, b in zip(hp_new, hp_ref):
        assert abs(a - b) < 1e-9 * (abs(b) + 1.0), (hp_new, hp_ref)


def test_kappa_psi_energy_matches_local_update():
    """The kappa_psi term enters both the psi update (through the bond weights) and the Phi
    update (through its own quadratic coefficient). If either is wrong the total energy rises."""
    p = default_params(L=16, gamma=-0.3, kappa=0.2, kappa_psi=0.5, W=0.3, seed=7)
    lat = Lattice(p, T=1e-6)
    lat.step_p = lat.step_f = 0.2
    E0 = lat.energy()
    for _ in range(20):
        lat.sweep(overrelax=False)
        E1 = lat.energy()
        assert E1 <= E0 + 1e-8, (E0, E1)
        E0 = E1


def test_energy_matches_local_update():
    """Local Metropolis energies must agree with total_energy: at T -> 0 with over-relaxation
    off the total energy can never increase."""
    p = default_params(L=16, gamma=-0.3, kappa=0.2, W=0.3, seed=3)
    lat = Lattice(p, T=1e-6)
    lat.step_p = lat.step_f = 0.2
    E0 = lat.energy()
    for _ in range(20):
        lat.sweep(overrelax=False)
        E1 = lat.energy()
        assert E1 <= E0 + 1e-8, (E0, E1)
        E0 = E1


def test_overrelax_conserves_energy_with_kappa_psi():
    """With kappa_psi != 0 the psi bond weights depend on Phi, so the microcanonical phase
    reflection only conserves the energy if the local field really is sum_j w_ij psi_j."""
    p = default_params(L=16, gamma=-0.3, kappa=0.2, kappa_psi=0.5, W=0.3, seed=9)
    lat = Lattice(p, T=0.5)
    for _ in range(30):
        lat.sweep()
    E0 = lat.energy()
    lat.step_p = lat.step_f = 0.0
    lat.sweep(overrelax=True)
    E1 = lat.energy()
    assert abs(E1 - E0) < 1e-6 * abs(E0) + 1e-6, (E0, E1)


def test_overrelax_conserves_energy():
    p = default_params(L=16, gamma=-0.3, kappa=0.2, W=0.3, seed=5)
    lat = Lattice(p, T=0.5)
    for _ in range(30):
        lat.sweep()
    E0 = lat.energy()
    lat.step_p = lat.step_f = 0.0
    lat.sweep(overrelax=True)
    E1 = lat.energy()
    assert abs(E1 - E0) < 1e-6 * abs(E0) + 1e-6, (E0, E1)


def test_xy_limit_helicity():
    """Frozen-amplitude limit (|psi|^2 = 1): effective XY coupling J = 2 K_s. Upsilon -> J at
    low T, decreases with T, and is small above T_KT ~ 0.89 J."""
    p = default_params(L=24, a_s0=200.0, T_star=1e9, b_s=200.0, K_s=1.0, a_r=1.0, b_r=1.0,
                       gamma=0.0, kappa=0.0, seed=1)
    J = 2.0
    lat = None
    ups = {}
    for T in [0.2 * J, 0.5 * J, 1.4 * J]:
        lat, res = run_mc(p, T, n_eq=600, n_meas=1500, meas_every=3, lat=lat, collect_fields=False)
        u, e, _ = helicity_modulus(res, p.L ** 2)
        ups[T] = u
    assert 0.8 * J < ups[0.2 * J] < 1.0 * J, ups
    assert ups[0.5 * J] < ups[0.2 * J]
    assert ups[1.4 * J] < 0.25 * J, ups


def test_phi_only_structure_factor_peaks_and_xi_scales():
    """Decoupled envelope sector: S_phi peaks at q = q* and xi_phi grows with K_r."""
    xis = []
    for K_r in (0.3, 1.2):
        p = default_params(L=32, a_r=-1.0, b_r=2.0, K_r=K_r, gamma=0.0, kappa=0.0,
                           a_s0=1.0, T_star=0.5, seed=2)
        lat, res = run_mc(p, T=0.35, n_eq=800, n_meas=2000, meas_every=4)
        q, line, fwhm = structure_factor(res["S_phi"], qstar=0.3)
        assert abs(q[np.argmax(line)] - 0.3) < 1e-9
        xi, _ = xi_phase(res["S_u"])
        xis.append(xi)
    assert xis[1] > xis[0], xis


def test_decoupled_limit_no_correlation():
    p = default_params(L=32, gamma=0.0, kappa=0.0, seed=7)
    lat, res = run_mc(p, T=0.6, n_eq=500, n_meas=1500, meas_every=3, collect_fields=False)
    r, err = corr_psi_phi(res)
    assert abs(r) < 0.05, (r, err)


==> anc/uv.lock <==
version = 1
revision = 3
requires-python = ">=3.12"

[[package]]
name = "colorama"
version = "0.4.6"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/d8/53/6f443c9a4a8358a93a6792e2acffb9d9d5cb0a5cfd8802644b7b1c9a02e4/colorama-0.4.6.tar.gz", hash = "sha256:08695f5cb7ed6e0531a20572697297273c47b8cae5a63ffc6d6ed5c201be6e44", size = 27697, upload-time = "2022-10-25T02:36:22.414Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/d1/d6/3965ed04c63042e047cb6a3e6ed1a63a35087b6a609aa3a15ed8ac56c221/colorama-0.4.6-py2.py3-none-any.whl", hash = "sha256:4f1d9991f5acc0ca119f9d443620b77f9d6b33703e51011c16baf57afb285fc6", size = 25335, upload-time = "2022-10-25T02:36:20.889Z" },
]

[[package]]
name = "contourpy"
version = "1.4.0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/83/5a/a55177dd22553a277388e8a1b3220e92de91bacb28356cdc73caa240121d/contourpy-1.4.0.tar.gz", hash = "sha256:20156f5a1ac4f8ce02656e39a61e82164a3d359796dc8026f75b062783d500e1", size = 13323726, upload-time = "2026-09-11T19:05:05.808Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/97/ba/01bde9753bdbba04a6da9d2bff3881f021bc708f654655e95fae26d3b3a3/contourpy-1.4.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:186ba929df36d61b6127da2e89cd1357e4cb79aca647381ab1a6feb0b152877b", size = 297302, upload-time = "2026-09-11T19:02:45.103Z" },
    { url = "https://files.pythonhosted.org/packages/dd/f5/c5bf67522d49a2222f3154fe46879451d26f0e35ece41770758a64ea78cb/contourpy-1.4.0-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:c76f3a5318164db7d9401132fc1b5364b784c613c93fa506e3b5e6d1bf353ec8", size = 284921, upload-time = "2026-09-11T19:02:48.049Z" },
    { url = "https://files.pythonhosted.org/packages/0f/cc/cb989599eec12fda312e127eb8e04a8b21a7a6c94bf7ff1bc68273334a42/contourpy-1.4.0-cp312-cp312-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:43c3ccbb32c6294b183dcc8e8c46dacf5ecef809497e3d48a5be298eef185ad0", size = 356332, upload-time = "2026-09-11T19:02:51.408Z" },
    { url = "https://files.pythonhosted.org/packages/47/fb/6f620d7602507817b0b4c21dd790ed68688f1f4ae9c29aacf21f08db5cf1/contourpy-1.4.0-cp312-cp312-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:86d05cec773c9507a3950122e0e40ce77c23c75ceeb2fc189514e71893cbb34b", size = 405878, upload-time = "2026-09-11T19:02:54.093Z" },
    { url = "https://files.pythonhosted.org/packages/32/4e/693c6d6bdece679f0953775eef3a1b66d56be55478d936e7deb1f3004422/contourpy-1.4.0-cp312-cp312-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:2deb580178ca19437a84bd77e4bc2cd91a8ccad212413a83c273900868b5978c", size = 408296, upload-time = "2026-09-11T19:02:56.528Z" },
    { url = "https://files.pythonhosted.org/packages/78/f9/b6831508960d559581c448532ba4df312217072975486dbf2b24fcc5b76f/contourpy-1.4.0-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:875f42444c9cf48d56f724f2637e60d0f73b3b12c9041e1484580a233edf9591", size = 383243, upload-time = "2026-09-11T19:02:58.638Z" },
    { url = "https://files.pythonhosted.org/packages/f2/21/52903825a0ae7bb625e8bd30a09816d4c3c5d6174a469c10a616166cf780/contourpy-1.4.0-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:f863c6100bf926cf47d13f3cd75f9bb8ebd98aaab230eeb4468b91f98f39a6b3", size = 1357306, upload-time = "2026-09-11T19:03:01.036Z" },
    { url = "https://files.pythonhosted.org/packages/d8/79/d68b1ce8539e4071518fed9523f558398f34dcd078b8927b109c72dad2ef/contourpy-1.4.0-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:3863ef2e2b13fe93f8c0ebb08ee400cb07153b8b0e91c5acb26e4537f283634f", size = 1427243, upload-time = "2026-09-11T19:03:03.866Z" },
    { url = "https://files.pythonhosted.org/packages/ac/f0/b75a10e9d0616b97a30de277b6dfe83f1879880854c7330337309530eb48/contourpy-1.4.0-cp312-cp312-win32.whl", hash = "sha256:5450f091ac1be0be3ad3a2a3b3f23b5e443e78c670ced4fd347d626f92a28fd2", size = 347345, upload-time = "2026-09-11T19:03:06.192Z" },
    { url = "https://files.pythonhosted.org/packages/50/a9/dab08786bb4d77ef9a046b3c1be923be4e73c5d07d91f5a54e8ea9b09e41/contourpy-1.4.0-cp312-cp312-win_amd64.whl", hash = "sha256:6e697d94e69f499ff6bebb899cae97a58d5d14f0e1fe9568b43a0248d2f9af8c", size = 234083, upload-time = "2026-09-11T19:03:08.122Z" },
    { url = "https://files.pythonhosted.org/packages/47/b9/3ba509755a970dbde5948e7142ac21f266be72f38017cc4087a05fdceee1/contourpy-1.4.0-cp312-cp312-win_arm64.whl", hash = "sha256:0c7a4c2716a4e98342221954416a836cca77c996c14ddbf22b5f01d5d93ca09c", size = 559521, upload-time = "2026-09-11T19:03:10.047Z" },
    { url = "https://files.pythonhosted.org/packages/b7/8b/62a6eacea08ea0b6ab0159a7783df7ed421ff9c1ff58fef7c31f58fa5e52/contourpy-1.4.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:e21d1d4a9db5b3a793649c7ab0ddb4697f2818929eec871a7b9c45fce7b2a1ea", size = 297330, upload-time = "2026-09-11T19:03:11.809Z" },
    { url = "https://files.pythonhosted.org/packages/3f/2f/103cdc5b7077cd569989d3ddb99ee3d4e96ee31bde8df2a6e426b2dc6195/contourpy-1.4.0-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:196759a3e4db60e1546167e361090ebb6d199aa3aafc9e34ea17a5ac3b23e814", size = 285037, upload-time = "2026-09-11T19:03:13.781Z" },
    { url = "https://files.pythonhosted.org/packages/bf/25/97001d1fdf940e6f5adfc592d4f5899fff95daf7dceead3988fe09987d2d/contourpy-1.4.0-cp313-cp313-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:9c0e07c691f3b3321913ed9b8161c50ea5f77fadd006f52f5e755359b0dcbfc5", size = 356675, upload-time = "2026-09-11T19:03:15.374Z" },
    { url = "https://files.pythonhosted.org/packages/a6/5e/9a7241a89e2f74402aefa2569e1349ad2750ff77823c04c788eaaedb7fdd/contourpy-1.4.0-cp313-cp313-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:7f861af508fca2384eef392bc1d8377cfa349b2b854cb11b45d89c75780e2561", size = 406990, upload-time = "2026-09-11T19:03:17.44Z" },
    { url = "https://files.pythonhosted.org/packages/36/81/3a4fbbf6a806eada5453a6d16f6c7d96b9f4b3e57a3127368fb545986b8a/contourpy-1.4.0-cp313-cp313-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:a03b32c2e7eda8b17757c022162c13c86f5c3d6f937dddf9ba3c3ff7b513953b", size = 407271, upload-time = "2026-09-11T19:03:19.523Z" },
    { url = "https://files.pythonhosted.org/packages/68/77/8f93ecbde1a4d11dfd460cd19a0c159f5487352e751fa87f5d78cc9db08e/contourpy-1.4.0-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:f1219a8898523cba821085f2da8a1b962cc696325763f09d7f93538ba43b2d70", size = 384707, upload-time = "2026-09-11T19:03:21.208Z" },
    { url = "https://files.pythonhosted.org/packages/05/07/e5cdf94d68961ee464de6b4fedd3d2f666584f59ccd124bb1290597122ab/contourpy-1.4.0-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:20da2f86bfaed60dbba729fe738c8241b1dd22b6cf7e8cbbf30df290bd04ba28", size = 1356741, upload-time = "2026-09-11T19:03:23.621Z" },
    { url = "https://files.pythonhosted.org/packages/fd/8a/2301d07accb257ac08daeb631875fada06fedd019c20ff7b00ee07e9d211/contourpy-1.4.0-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:6ced1670fafee703b8277ab1645072a226e74f167166eae146fb743916119b67", size = 1426793, upload-time = "2026-09-11T19:03:25.955Z" },
    { url = "https://files.pythonhosted.org/packages/7d/5d/a62648f06259d15c139b14eb8cf3c58fe53cb970a55f2bb77d1070e80a41/contourpy-1.4.0-cp313-cp313-pyemscripten_2025_0_wasm32.whl", hash = "sha256:abd0f7e51ecc52bf8c95713bd80b1c17c516a71fa391c54475308a4377903c2b", size = 117961, upload-time = "2026-09-11T19:03:27.713Z" },
    { url = "https://files.pythonhosted.org/packages/71/31/c5b7771ba6982f319ec90c0cf5c425b36891adfeee2d9f667f90b2d0c166/contourpy-1.4.0-cp313-cp313-win32.whl", hash = "sha256:510f7d93d94cf6ebf4e2cd0640bea16ab8affac7547230175b6745b596ce0599", size = 347438, upload-time = "2026-09-11T19:03:29.829Z" },
    { url = "https://files.pythonhosted.org/packages/68/c1/a59df0754bf83a6f3e153cc19d550a5b01f607e389b1c4d57f436f9139e0/contourpy-1.4.0-cp313-cp313-win_amd64.whl", hash = "sha256:6507a016976a75a15aee47809a34605de6244ccc056e6164bf9fb14b27eecad4", size = 234084, upload-time = "2026-09-11T19:03:31.657Z" },
    { url = "https://files.pythonhosted.org/packages/41/48/97224f5decb1efa5a610f912195deb45321f73ec9b9dac485cd6fe2d5a6a/contourpy-1.4.0-cp313-cp313-win_arm64.whl", hash = "sha256:423bd5f4b3f11d54a8c597234e513382e3454bb106b8ec7ae32ba4ed63f8d99b", size = 559559, upload-time = "2026-09-11T19:03:33.528Z" },
    { url = "https://files.pythonhosted.org/packages/75/b0/b548628c8dddf6e5e0a981b7fa8e4c008024df09c7d17c6a9e271edfa0b3/contourpy-1.4.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:a3e67bc1a6a4618a1dac7c3053a9ffece5ddfa2046b2670b342cf430bb0b87d1", size = 297354, upload-time = "2026-09-11T19:03:35.017Z" },
    { url = "https://files.pythonhosted.org/packages/04/5a/513484208742f65af2648c519f0b7ab034616e183c4403538024c136a1ab/contourpy-1.4.0-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:072a702e2e178f4fcf96f04775d0c059e4c917925abf0d3208ebb6865df3c23d", size = 283729, upload-time = "2026-09-11T19:03:36.818Z" },
    { url = "https://files.pythonhosted.org/packages/35/da/5a6562febc994b2c4bf9d01e57a50458ef8a2051bb3e7b35a00333e0fc26/contourpy-1.4.0-cp314-cp314-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:404dbcd9233513dfd1323b66ea593fef90e899f658f6b8a9ed8e93bd0ca669db", size = 357819, upload-time = "2026-09-11T19:03:39.058Z" },
    { url = "https://files.pythonhosted.org/packages/6d/99/7b358ce888aaa426f755daa096c99c59d17c352037344e836f20e5d3b957/contourpy-1.4.0-cp314-cp314-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:61624f6722480aa7e168fd746164e7bfdf48f8ccb6542f1613741200dc37e2b1", size = 407795, upload-time = "2026-09-11T19:03:41.293Z" },
    { url = "https://files.pythonhosted.org/packages/be/02/34d7548adf08c60967435d79d7a90882eacc84f5093435287974c7e99943/contourpy-1.4.0-cp314-cp314-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:2e741a39dfc96babe1722561e81351aeec104526c57dbe91c167c1db606c2d55", size = 408552, upload-time = "2026-09-11T19:03:42.728Z" },
    { url = "https://files.pythonhosted.org/packages/cf/8c/9677dad226e5aaac5b823d5b09d881ebc32ff1648af417597649841e516c/contourpy-1.4.0-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:e439ab450c93455feb0218532ded3e946ec7a9b5f459069f122cfa44b89229f6", size = 384850, upload-time = "2026-09-11T19:03:44.402Z" },
    { url = "https://files.pythonhosted.org/packages/08/f5/e3fbeaa489c223629fbb434737cb3de4ecaca9cae4825e77b92490f640f8/contourpy-1.4.0-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:417be048f7e122cefbe2a34c51a1f2b0410f8eb35796f794d45475ddb7872d9d", size = 1357601, upload-time = "2026-09-11T19:03:46.746Z" },
    { url = "https://files.pythonhosted.org/packages/88/be/55fec293d342c222ed58a5d4056df4362e192af2e59527a3d5d822de8828/contourpy-1.4.0-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:43d80072a32299bf945de0a6dd4e034ea0162e832261de2e07a274a5adbba9c9", size = 1427340, upload-time = "2026-09-11T19:03:48.745Z" },
    { url = "https://files.pythonhosted.org/packages/86/40/0faabf453edf59b0e3633381d7ca72c3414fb9b72b5cbb08b06ed792d3e5/contourpy-1.4.0-cp314-cp314-pyemscripten_2026_0_wasm32.whl", hash = "sha256:fa1b787362a3856e63dd2b89449f6c384d55ee1beb8f94f4bcc871b40f02462c", size = 118355, upload-time = "2026-09-11T19:03:50.047Z" },
    { url = "https://files.pythonhosted.org/packages/38/0c/7ea75aa3559ae8a6805015e15a19c92b6480752ecc92526361e5776e88c5/contourpy-1.4.0-cp314-cp314-win32.whl", hash = "sha256:738c44fa71735a617f36da58e32810512407d283d5d1bb5b1cecb00d7eeba7cf", size = 356977, upload-time = "2026-09-11T19:04:11.401Z" },
    { url = "https://files.pythonhosted.org/packages/15/41/3df8cc14bb572c8b447f9dfbc876703f0f2f2896058285b5c87a1d4a638d/contourpy-1.4.0-cp314-cp314-win_amd64.whl", hash = "sha256:181bea01bc742734ae672fa00c717d855dd35e1f029536406538c52e7b0cd73d", size = 240101, upload-time = "2026-09-11T19:04:12.772Z" },
    { url = "https://files.pythonhosted.org/packages/66/01/ee6830a5aa4565662a345172f6f35eeeed625d20f1c9d4ecd35318fe4ade/contourpy-1.4.0-cp314-cp314-win_arm64.whl", hash = "sha256:64039341e2d8804f1a13bda8c69083eab935167bbd7e856cf096241f17d5bd45", size = 576359, upload-time = "2026-09-11T19:04:14.983Z" },
    { url = "https://files.pythonhosted.org/packages/51/af/49ee9c9cf012699e505c1b63c531cc99f19df50f205173092c4d541e3ec7/contourpy-1.4.0-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:ef47fef9a912c77e3d84b014f701e5a9340f25703e9ed3bcebe37f91fb69dc49", size = 313601, upload-time = "2026-09-11T19:03:51.452Z" },
    { url = "https://files.pythonhosted.org/packages/ad/59/ce411ab2be0f805038626d8f4ca9ce563487ff51ff6c363e7512271564ed/contourpy-1.4.0-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:96019f059bcb3774acc0104be3360a57b36d33eaaa2e1d7f77c800ca8e07618b", size = 302812, upload-time = "2026-09-11T19:03:53.022Z" },
    { url = "https://files.pythonhosted.org/packages/95/b0/390915f9af14c1e2d3b2a9ad99d85b98df4352346a51e368cbb825f813c3/contourpy-1.4.0-cp314-cp314t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:ddf5a2596d716fd3793434844caf31abc7a40b1e8718431420c89858268fb909", size = 348996, upload-time = "2026-09-11T19:03:54.594Z" },
    { url = "https://files.pythonhosted.org/packages/c7/85/e0952576d54322f3e9983b1e049a7a31f42ce82c5c29d01821e6dd3780d7/contourpy-1.4.0-cp314-cp314t-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:dd59df9e2fb0aff8bd7fd1adb9f349b7c835245a9d0f18c2f2deeb537190f2b1", size = 400272, upload-time = "2026-09-11T19:03:56.822Z" },
    { url = "https://files.pythonhosted.org/packages/d6/7d/f13543a5e1598e4a4ad01d9d5e2d65f9c09c37660616429913d606c5977d/contourpy-1.4.0-cp314-cp314t-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:b7794ea07cab575633daad8d6e963b662053391022294d3aacc1d9ba9ef54114", size = 412895, upload-time = "2026-09-11T19:03:58.487Z" },
    { url = "https://files.pythonhosted.org/packages/c5/a8/6e5eaff53507dfd2dfc428240eecda32453067277d4b3e7ca71210b2d611/contourpy-1.4.0-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a1c8a74744fa746eeaa12f0f9ed7f8b4add9d8f1b14d95e3b5e133675eac888f", size = 377060, upload-time = "2026-09-11T19:04:00.122Z" },
    { url = "https://files.pythonhosted.org/packages/16/a3/d00e44d35511b3cead5bd794ee672d4eecf30d9de4ceac57a49d6204064f/contourpy-1.4.0-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:107ec46f7aa1664266d69b1181aadc953d58d39f7d8d648fa5b795d4a060b0de", size = 1345688, upload-time = "2026-09-11T19:04:02.705Z" },
    { url = "https://files.pythonhosted.org/packages/1e/01/1e533b0cae32c8edd63fe40435ec3b29345dab87321afcd28722d7f957d1/contourpy-1.4.0-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:5a4c89c7f38a0d7a94356d74e3391073c4325c4d47ad2fd065c3fe7dbae16c0c", size = 1416140, upload-time = "2026-09-11T19:04:04.77Z" },
    { url = "https://files.pythonhosted.org/packages/6d/0c/4ee66759f00d6a5d6909782f14f441d639fa18a4a43142e334351efc47f8/contourpy-1.4.0-cp314-cp314t-win32.whl", hash = "sha256:912c6afaa106e2f74ba22b30416b77ef7eb94e3bdc5a4df51ab147845dba9b6d", size = 371982, upload-time = "2026-09-11T19:04:06.233Z" },
    { url = "https://files.pythonhosted.org/packages/e6/ac/b3e5324138c3e3741f526663f4f265f4f69dfdf26415a39428940864a5f6/contourpy-1.4.0-cp314-cp314t-win_amd64.whl", hash = "sha256:ef9440f6f8506246269a82734f5ff9e2e4c5e775b3996fc883cc491c5257eca6", size = 262907, upload-time = "2026-09-11T19:04:07.882Z" },
    { url = "https://files.pythonhosted.org/packages/19/37/c9aa45e47819dc15a38fc5c81a2fb987fde55e9d3b991fbde514e3b6b5f5/contourpy-1.4.0-cp314-cp314t-win_arm64.whl", hash = "sha256:fc9feef8f1f001c5b87decadc67c4a5d1eebb62ca39c4763d1237ff62cf2b707", size = 587071, upload-time = "2026-09-11T19:04:09.898Z" },
    { url = "https://files.pythonhosted.org/packages/cc/74/66d4e6fbea3bcb3fd4e5ae21c039ba31b8fc408b35884b4bc09b88016dce/contourpy-1.4.0-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:79b06c60d5e569ce12c5da8f0c51217cdc484386e2349fa717c30fafb56d2871", size = 297358, upload-time = "2026-09-11T19:04:16.718Z" },
    { url = "https://files.pythonhosted.org/packages/2e/8d/8f7f25e71d73f15d7859943189900d2d348e740388c9ef52a0180d284762/contourpy-1.4.0-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:6f963ea9f0d68d2b6a02d861e3c0aae09ae25ba21f243fcf281e9fed468b078d", size = 283732, upload-time = "2026-09-11T19:04:18.087Z" },
    { url = "https://files.pythonhosted.org/packages/f0/90/957549e3b03c407c670e3e191db63f4aef60dab6605bc967af3a806b543e/contourpy-1.4.0-cp315-cp315-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:5545ff38229c15d11d822fc6f7415b932da9f4975f53e305b7b96ebfb01f889c", size = 357820, upload-time = "2026-09-11T19:04:20.077Z" },
    { url = "https://files.pythonhosted.org/packages/56/4c/fa8de87d907b41b05d03f4945a51675cd67319650d01b4c927d209ffa6ee/contourpy-1.4.0-cp315-cp315-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:630d32f06cedf37b7f1dd2b6a12e4492826bd477a4c9c7b2e2fee6ce3a2cea76", size = 407804, upload-time = "2026-09-11T19:04:21.781Z" },
    { url = "https://files.pythonhosted.org/packages/04/e7/96bd4f4a4ae285727befbdb4b332d53a2654cc5da4585d2525b47a063e1f/contourpy-1.4.0-cp315-cp315-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:be85d160e7c795113c2a93254dde2fc7e86b375322570eee78b420969426973c", size = 408559, upload-time = "2026-09-11T19:04:23.432Z" },
    { url = "https://files.pythonhosted.org/packages/ae/94/39660e8dc309f96bf7971eb4ec5659f272f84e42b34c9990a96ecce8442c/contourpy-1.4.0-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:018227e134b73090b06f911e773a526c77c9af426be29065500ce096a5accd4c", size = 384861, upload-time = "2026-09-11T19:04:25.198Z" },
    { url = "https://files.pythonhosted.org/packages/ab/7b/411dccbf73d5d19da49bf7735786b3baf4ddb1456412d48ae4d4ab1fc761/contourpy-1.4.0-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:4bffcb2e8cc5c0e837631acab59dd04265fdac376550e7c3e310523877c68cb7", size = 1357612, upload-time = "2026-09-11T19:04:27.614Z" },
    { url = "https://files.pythonhosted.org/packages/a0/39/bf2442130e7d5aae75a4de4504f0c8aca3ef3da3feac3940ee27ca985d83/contourpy-1.4.0-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:cc87f2ffa84a49a77d76cb792f28a48ff3b05a222aa0b2bddbd839ba78e1d5ca", size = 1427345, upload-time = "2026-09-11T19:04:29.646Z" },
    { url = "https://files.pythonhosted.org/packages/96/60/e5d9196dd83ccd7dd103762982b10ef19a4f72e8ef67ae7157699b9be0bb/contourpy-1.4.0-cp315-cp315-pyemscripten_2026_5_wasm32.whl", hash = "sha256:c8be3392b84cf43373a488874dc1ebf46f60784a70977f92586e18019d71c7ed", size = 118157, upload-time = "2026-09-11T19:04:31.091Z" },
    { url = "https://files.pythonhosted.org/packages/1a/b2/ae3d90f08ba2ed82189d93b55ffbd41e559760e89af4f9ef54d51869f41d/contourpy-1.4.0-cp315-cp315-win32.whl", hash = "sha256:618137ec5778fb76d494c9ec854b104a377fddba0d128bef7136cce2c3bf0df8", size = 356982, upload-time = "2026-09-11T19:04:52.913Z" },
    { url = "https://files.pythonhosted.org/packages/02/a0/36648fff407dcf8b8482985d33367ffc0fe90be72383869312cd0bd00a1b/contourpy-1.4.0-cp315-cp315-win_amd64.whl", hash = "sha256:ea09dc704029930cbd097f75cb0cc1db9852adbcf1a151fac7e9559f7bcbfd19", size = 240101, upload-time = "2026-09-11T19:04:54.587Z" },
    { url = "https://files.pythonhosted.org/packages/07/09/49e987a96706b8f877596cee00d558d7880793a833addc6b33f80805e5dc/contourpy-1.4.0-cp315-cp315-win_arm64.whl", hash = "sha256:a5e2bb871b90cd7a52bdee63bf80ef7acb46398d27efc66d7679240016efc5aa", size = 576375, upload-time = "2026-09-11T19:04:56.515Z" },
    { url = "https://files.pythonhosted.org/packages/e3/18/820ba24a070fe2a834af73e52245c501960746f5c1777ebc64ec0c0dec12/contourpy-1.4.0-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:432e89f835cf01f8d2123a130a3126b17ee6e0348e4d62c0973872b30aa873bf", size = 313543, upload-time = "2026-09-11T19:04:32.582Z" },
    { url = "https://files.pythonhosted.org/packages/d3/4c/f61a63d8107e0c1c3fa47d30ce45abad90b2ad48a1a9a4510332db7e0176/contourpy-1.4.0-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:3e0a2392533e5e2abdf277c951047516acc8d2f3c42b2dd9dc34c907c9ebabf2", size = 302702, upload-time = "2026-09-11T19:04:34.257Z" },
    { url = "https://files.pythonhosted.org/packages/9d/93/5af95cb5113ecc6e780ca0c6c79756a2cea8833f971bbae112dd4ad73ded/contourpy-1.4.0-cp315-cp315t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:758e7496cec3195fc28a28945eab3ceef348c47fb95c7afc2eca2f3901209c8c", size = 354370, upload-time = "2026-09-11T19:04:36.158Z" },
    { url = "https://files.pythonhosted.org/packages/47/75/5a9942446647202beb7b4d150891bfcb78fb112c73862484bbe4cc031092/contourpy-1.4.0-cp315-cp315t-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:bee6ff96653e0807cd0f8eaef00174a031e3a2effa5c20f49a5a8d574b05af23", size = 402340, upload-time = "2026-09-11T19:04:37.914Z" },
    { url = "https://files.pythonhosted.org/packages/c3/4f/bfdb0c67775a584f957211936661289789c4d0ec3e988bca2c8c02f8090e/contourpy-1.4.0-cp315-cp315t-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:a58b5f130afec61a093d743cdda435cc4047748b6791627e34a68f41ec3a9b07", size = 410721, upload-time = "2026-09-11T19:04:39.925Z" },
    { url = "https://files.pythonhosted.org/packages/65/d3/dddf13d6bb26e145c99debd1f2695018b5f3e24452dd9bfc9904c9d2ec89/contourpy-1.4.0-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:b9dc493e7924e5aa32d89d0b8e50986280f3d4b284968a792787bd7bcffd3cad", size = 382604, upload-time = "2026-09-11T19:04:41.793Z" },
    { url = "https://files.pythonhosted.org/packages/37/b4/89f0a5f6c6ccd322eae2704c7e933c82a4e594a61773933b4b0a18646866/contourpy-1.4.0-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:c927ec747633e68c9920bcaad48b0bcefe648812b822f18c34e2d0e2270a3d2a", size = 1354996, upload-time = "2026-09-11T19:04:43.856Z" },
    { url = "https://files.pythonhosted.org/packages/5d/29/fc91cc1ac6f3b591a269f4357b656d6ed0c39eb17c148f41f6da2f9729b9/contourpy-1.4.0-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:80c7fc8e7ac217777ce7ba2db3cf8478652b5a4b335283111012ff9eaac9d842", size = 1425030, upload-time = "2026-09-11T19:04:45.981Z" },
    { url = "https://files.pythonhosted.org/packages/d8/b8/bb129f524210c5d3eb8616876e02af280fba8b5554e0ac1afad80b51e06b/contourpy-1.4.0-cp315-cp315t-win32.whl", hash = "sha256:90feb8da006803a95ba573fddc9536357d0c3faddc3a4c9e22816ca49af52878", size = 371854, upload-time = "2026-09-11T19:04:48.106Z" },
    { url = "https://files.pythonhosted.org/packages/d8/b1/bc774d9d200cfc4f073bba78b1bb1cb3b55bf1c8c345eae41fc2db510459/contourpy-1.4.0-cp315-cp315t-win_amd64.whl", hash = "sha256:de503609fdb71f597634ca64fb4bd2f13d27c97f140e912b1e8ed93544840df0", size = 262450, upload-time = "2026-09-11T19:04:49.502Z" },
    { url = "https://files.pythonhosted.org/packages/54/bf/eb4ff492e1c3d027617b5a20e4e6d63a035b41b8cf77a95950159556a3a5/contourpy-1.4.0-cp315-cp315t-win_arm64.whl", hash = "sha256:78ed5c5f962b3e156109f0531b174a65ba80d13cc681a70227b12524c162e184", size = 587064, upload-time = "2026-09-11T19:04:51.148Z" },
]

[[package]]
name = "cycler"
version = "0.12.1"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/a9/95/a3dbbb5028f35eafb79008e7522a75244477d2838f38cbb722248dabc2a8/cycler-0.12.1.tar.gz", hash = "sha256:88bb128f02ba341da8ef447245a9e138fae777f6a23943da4540077d3601eb1c", size = 7615, upload-time = "2023-10-07T05:32:18.335Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/e7/05/c19819d5e3d95294a6f5947fb9b9629efb316b96de511b418c53d245aae6/cycler-0.12.1-py3-none-any.whl", hash = "sha256:85cef7cff222d8644161529808465972e51340599459b8ac3ccbac5a854e0d30", size = 8321, upload-time = "2023-10-07T05:32:16.783Z" },
]

[[package]]
name = "fonttools"
version = "4.65.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/77/51/d63c7e52163ac14393a35bd14bd7c0da95f8f74be5d7cc988092f9965129/fonttools-4.65.0.tar.gz", hash = "sha256:762ba5431358d0dbd4a01982484a1d494fb267e91f974cdcf20b80eab8560f6f", size = 3674467, upload-time = "2026-09-10T15:35:54.955Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/58/db/242fa4fce7f632c5f7ab15585343393b25792510c0c32bd218ad24d59f1c/fonttools-4.65.0-cp312-cp312-macosx_10_13_universal2.whl", hash = "sha256:e844a45c9e5ced6536f184cf1a65b5d65e8f7e711993b413e10500a8223622e5", size = 3097120, upload-time = "2026-09-10T15:33:46Z" },
    { url = "https://files.pythonhosted.org/packages/a0/b6/42fa4d373416675f74446421cf0b2badb82a4245c60745f05f424f75c649/fonttools-4.65.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:b30e953de049bf43fc0a63c7d0c44d205c923e4bbf24716aae1518c0e65f977c", size = 2584658, upload-time = "2026-09-10T15:33:48.473Z" },
    { url = "https://files.pythonhosted.org/packages/75/6f/d589b9d62280a846c77a2c383d852c6dcb79ae8aa02bf0fa46c8577af145/fonttools-4.65.0-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:09c34bdeed8915bfb53bee0c8ed2254dbd8ec69c0014b7f3702f347c049bf358", size = 5425737, upload-time = "2026-09-10T15:33:51.473Z" },
    { url = "https://files.pythonhosted.org/packages/b5/09/de2c0c20a42c18e565a2617932beb08c06697bbdd0d3f62b108262e11583/fonttools-4.65.0-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:05595385ae99f4b9626cebb973bf171b8fe38a8f40708e6e42abba0ed7537778", size = 5402463, upload-time = "2026-09-10T15:33:54.907Z" },
    { url = "https://files.pythonhosted.org/packages/79/2e/bc0f5c9dce21821454bb5812d3b23410bca33c8bbd5468386d0327aa0cff/fonttools-4.65.0-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:d95b34dd68fbfc0e4a1740c421597656117f979ed8dc85de66e08f9f9981806e", size = 5362168, upload-time = "2026-09-10T15:33:57.481Z" },
    { url = "https://files.pythonhosted.org/packages/1f/0d/2116763ade7e71e0e5d421babe1785d745be9b3d605bf914792ce1c97f79/fonttools-4.65.0-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:924d06e6130429168318db71c40174a765ad016fc4b56ca811287e3d7373b3a6", size = 5524117, upload-time = "2026-09-10T15:34:00.021Z" },
    { url = "https://files.pythonhosted.org/packages/e2/5e/f9600553b9f645e3068553831685ff1dab6259536a23b38d2e048de38f17/fonttools-4.65.0-cp312-cp312-win32.whl", hash = "sha256:04f73dd01005752a6e75cf4a8dc6b70dc724d1d4bc34cc89522153f4a2f07680", size = 2432089, upload-time = "2026-09-10T15:34:02.803Z" },
    { url = "https://files.pythonhosted.org/packages/3a/02/e436a6a1863b9862bab9f82d6da33055dd7aa3738017edd902a163525dc2/fonttools-4.65.0-cp312-cp312-win_amd64.whl", hash = "sha256:3b5d9ba89edf778b376e669b879ae33a198bf45cf5a23c3f6514f935cf9d0d9d", size = 2483475, upload-time = "2026-09-10T15:34:05.09Z" },
    { url = "https://files.pythonhosted.org/packages/c4/5c/343a4225e83eb06f82c1d8bf41fc5e5f71eab2f62bc7ca215c764722c0a9/fonttools-4.65.0-cp313-cp313-macosx_10_13_universal2.whl", hash = "sha256:8b7bb52817a24731d2e4f4df0e71fdde05e6c806c8f8f1517b015d142fdacfa5", size = 3094663, upload-time = "2026-09-10T15:34:07.235Z" },
    { url = "https://files.pythonhosted.org/packages/9b/c9/49b2401be932741d9218181c08948c96db32eab21ecaaf79283b752e13e7/fonttools-4.65.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:e2c21772fcf70325189707b19f346812690bb1b0bd7e207e6ac205244806b303", size = 2584521, upload-time = "2026-09-10T15:34:09.648Z" },
    { url = "https://files.pythonhosted.org/packages/51/c9/48b07e6c5cf44fa56f758a04c3772a66c0e9ba82bbe22077e4076746a62b/fonttools-4.65.0-cp313-cp313-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:64c9b26816415b5e3d899e9077109d327b22140fe3c4066644d8cdbad5bb1569", size = 5395399, upload-time = "2026-09-10T15:34:12.38Z" },
    { url = "https://files.pythonhosted.org/packages/fa/2d/5cc5a10c8ed56079d6c2e9e3e5920622529a2ae045c9f47a6055ccb1a319/fonttools-4.65.0-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:6dd6243f60e2d6160c2966e1e14020dc261ffd741b69a2e4ca8bfd051592e4b7", size = 5376659, upload-time = "2026-09-10T15:34:15.239Z" },
    { url = "https://files.pythonhosted.org/packages/ab/6f/ccf33739d936bb3afa1655a225be7ee5d63d6d3c8b7d0e570bc5a2a7b899/fonttools-4.65.0-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:834962fd7cf21c58e81ac50a59e6ed2306f9df5e3dd481dad1cd7d2c4c60b773", size = 5336795, upload-time = "2026-09-10T15:34:17.817Z" },
    { url = "https://files.pythonhosted.org/packages/7e/c1/ffd17483f2094f0f4118974295b514b5b82afd4f6e3c80c23f01684e97a6/fonttools-4.65.0-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:580eb68ff7bd6954a7a76afddd864bfc66eaaf5f5c20dd6ead9186d0055a4ffe", size = 5496530, upload-time = "2026-09-10T15:34:20.241Z" },
    { url = "https://files.pythonhosted.org/packages/b1/19/9aca7712d0676ba5f8d1530ce20478a9bb09cccd0153d56693337379cdcf/fonttools-4.65.0-cp313-cp313-win32.whl", hash = "sha256:7a18b2ffd44249fe84289253197aa65ad4f2de554c0d381f18b1f5939bc6bc60", size = 2430392, upload-time = "2026-09-10T15:34:22.906Z" },
    { url = "https://files.pythonhosted.org/packages/1f/6f/f015dea0f4354e0798751b657cea2dee482914737f88bf1a078349ce92cf/fonttools-4.65.0-cp313-cp313-win_amd64.whl", hash = "sha256:8ae1846b0f192fd485d26a455af19b8f5cf05aff08f9836f533913d8fcea133c", size = 2481620, upload-time = "2026-09-10T15:34:25.816Z" },
    { url = "https://files.pythonhosted.org/packages/64/29/606365ef601668bfebed14cfe3dc72bb7fcd1e23011bbb2833f17fea3065/fonttools-4.65.0-cp314-cp314-macosx_10_15_universal2.whl", hash = "sha256:dc87a9f846bec83c3795804f62b4632716d46e3522869a3dd9cd44a5d245b006", size = 3098393, upload-time = "2026-09-10T15:34:28.472Z" },
    { url = "https://files.pythonhosted.org/packages/c7/61/11412939d6b7abf5ac7ce0d61d7f94a0a4fbabc9f1ab0a04fa622e0fc11c/fonttools-4.65.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:aa50dd7b9baf75e2bbd43401fc0d237f7a94a8ad2e0c57ea97160fc631af5eb0", size = 2585766, upload-time = "2026-09-10T15:34:31.207Z" },
    { url = "https://files.pythonhosted.org/packages/db/17/734921d8aee8309801da42590375d32d4d46f771b73373ec9520d5d4220b/fonttools-4.65.0-cp314-cp314-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:0d2a9892fdb3b7e2d0f4174e3b907d226ff83698249762eeefce08ec5b2de1dd", size = 5380679, upload-time = "2026-09-10T15:34:33.933Z" },
    { url = "https://files.pythonhosted.org/packages/cf/eb/2a4d78d60d978e694cfa04c98e4d8ddbf7f028fd768ddef470bb9da5d69e/fonttools-4.65.0-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:6d815734e7fede0ad1f233f23f0f191cbe8fc64762ff041e589bc0f78e0b2397", size = 5321833, upload-time = "2026-09-10T15:34:36.295Z" },
    { url = "https://files.pythonhosted.org/packages/d9/ca/1cd48b5c11ef9658732787bf2362e1bf3871dad5945d2f6cc8f675ca769c/fonttools-4.65.0-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:71e4c67b6196a2f447f46476fd2302604721617f5e0a21b0988bdd87b6bb9687", size = 5320938, upload-time = "2026-09-10T15:34:38.992Z" },
    { url = "https://files.pythonhosted.org/packages/c6/0d/90e6051bded926cccabe9dd0bce3b6ca012f4d5779d61167afbf4989ceb6/fonttools-4.65.0-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:b11d8a4a0c3ca74bbd4c105b7ef82501945c939e6096d9934ec7d288cdf5aaa9", size = 5451747, upload-time = "2026-09-10T15:34:41.387Z" },
    { url = "https://files.pythonhosted.org/packages/18/74/23e0268e48029ff0752083f69312c49b738163d5af919add9dc4ac81e907/fonttools-4.65.0-cp314-cp314-win32.whl", hash = "sha256:8e44a34d91b3c793879767eb115867ced74d2eb94974e64e72fe9e2eea71cf1a", size = 2434246, upload-time = "2026-09-10T15:34:44.385Z" },
    { url = "https://files.pythonhosted.org/packages/a1/2d/ee69affecd4bc81cb932a213438d4199fb48bf8ca6d664438ccc7f623c2a/fonttools-4.65.0-cp314-cp314-win_amd64.whl", hash = "sha256:0aa8901db22875c831d6a91796549590d7e747da37438f38b69d771b668be445", size = 2486706, upload-time = "2026-09-10T15:34:46.842Z" },
    { url = "https://files.pythonhosted.org/packages/8e/9c/edee5f785198ce3327e1ddeace91c773122d47f086a67e0a84b800f4a940/fonttools-4.65.0-cp314-cp314t-macosx_10_15_universal2.whl", hash = "sha256:2e4a380ca40d3a5372e31b340f0da0d53b4583aadbb8e41f6a516afa69c509a4", size = 3172027, upload-time = "2026-09-10T15:34:49.269Z" },
    { url = "https://files.pythonhosted.org/packages/9c/c6/252ec9884381089bc30da75978b072593920249de60219817f16cbc9145f/fonttools-4.65.0-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:661bd91c4be13721408b2d4b67a9b3fa7736713adc9a6c9780c9c60fc7959f90", size = 2619020, upload-time = "2026-09-10T15:34:51.453Z" },
    { url = "https://files.pythonhosted.org/packages/42/79/f71b0d202b8473bb45b07876c08a474de9fe560ed2c0cde642812a81e22a/fonttools-4.65.0-cp314-cp314t-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:62c5e42c79449def957adf8a9a65a43018efa7e2a6bc6baa3afe955e0d5fb2ab", size = 5545942, upload-time = "2026-09-10T15:34:54.804Z" },
    { url = "https://files.pythonhosted.org/packages/4a/bd/52e1bf33e0aebfe22ecc9a85c634db707c1dd9f6b1b438efeed98c55b959/fonttools-4.65.0-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:36fca8efc46b5adfca327c666e739fc05b7a7a6ef17840230f81b22f53230f61", size = 5351477, upload-time = "2026-09-10T15:34:57.514Z" },
    { url = "https://files.pythonhosted.org/packages/5c/76/8c6b2ad20beec95cd446f3a8bdc753c7e4a4fd69ef3e66704c0f7c8cb0b5/fonttools-4.65.0-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:8aa1291e4c767abf1b0b79ca2d6895f7c0b661d9d95d03b5791c883a9d1e1f08", size = 5412271, upload-time = "2026-09-10T15:35:00.895Z" },
    { url = "https://files.pythonhosted.org/packages/79/49/fadbf11bbbd2d699d88a5498a0634280206e01e3bd5da9a4e0c504953ce9/fonttools-4.65.0-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:fcf39949f56911348514b466714efa9118bec3d2be249e1c487263f7cda6edab", size = 5446450, upload-time = "2026-09-10T15:35:03.369Z" },
    { url = "https://files.pythonhosted.org/packages/df/77/5fda646d3a6d5ee26465865c00319cc0925cf484a3b42dd8232d5b39f973/fonttools-4.65.0-cp314-cp314t-win32.whl", hash = "sha256:ffc918702661f1d74d2fbb2f5551036b64f6d2d743139e105289b694bcd16f54", size = 2467858, upload-time = "2026-09-10T15:35:05.744Z" },
    { url = "https://files.pythonhosted.org/packages/ae/0f/afa0f3de70ebe02bba46b32cccb30b1de52624472b14ac2e7cd403d08db9/fonttools-4.65.0-cp314-cp314t-win_amd64.whl", hash = "sha256:5a977e3645dbffaee924209828aa702a215f7ff68bc08010740c10c723787e62", size = 2518248, upload-time = "2026-09-10T15:35:07.846Z" },
    { url = "https://files.pythonhosted.org/packages/86/54/b273cf5712b36a381c13284fbf244e811e1e1d7081aed20f200f0a191ffa/fonttools-4.65.0-cp315-cp315-macosx_10_15_universal2.whl", hash = "sha256:7aa0518b45ff5286ad56f063938db3add3816e899aab58d782b3f9a252523caa", size = 3092770, upload-time = "2026-09-10T15:35:10.868Z" },
    { url = "https://files.pythonhosted.org/packages/36/1d/d3e4511475954d4ec4f3c254e81f0fcc1ade504cb7381eeca48b8c44b8a6/fonttools-4.65.0-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:673e2b3ac4ac8e4f3607d390ecc5a606e5db5c4e88fb4cb2999593efb65afea2", size = 2584364, upload-time = "2026-09-10T15:35:13.54Z" },
    { url = "https://files.pythonhosted.org/packages/e5/3f/7cfaba467bdd1d3d04be21ba7b5bd75c6ca58ba280e0519707ca96a43c4d/fonttools-4.65.0-cp315-cp315-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:7a03cff943b204a90bf3d1c04c97b9509a8aa0ee99e2e544084ca43ad995975b", size = 5377819, upload-time = "2026-09-10T15:35:15.839Z" },
    { url = "https://files.pythonhosted.org/packages/25/17/a68d9b19a97bb2ee37e8098fea50657073df97c7e5392afbe1b9d7c0c581/fonttools-4.65.0-cp315-cp315-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:41f684ee6212e411196ab054f8308faf6605f154950e6f4686fb8f2103d624b0", size = 5341296, upload-time = "2026-09-10T15:35:18.527Z" },
    { url = "https://files.pythonhosted.org/packages/ad/8d/d744653ed607a241339015d4af6743ca3d85a74a2045a02cc06ea0383c71/fonttools-4.65.0-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:52ea9d2a8385075770db74d5e5718fa80b2222bb4fc62856a377dd2865ca8848", size = 5315310, upload-time = "2026-09-10T15:35:20.853Z" },
    { url = "https://files.pythonhosted.org/packages/f0/c8/1ca6dc69cbaa0e394ff70d9e266777124d3ce3c6433026a6b4de50b890ae/fonttools-4.65.0-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:d0d25027ade65ec46b13c0436e51bcb7c5171a4ea255a5e7a8d0d1d3ab4cffd7", size = 5463840, upload-time = "2026-09-10T15:35:24.022Z" },
    { url = "https://files.pythonhosted.org/packages/07/97/d374df38a14f2ac04ba9ed96bca89d4988e7d63aa5ed85c54fd8f2badd7d/fonttools-4.65.0-cp315-cp315-win32.whl", hash = "sha256:22cb846d35d278235ef3b7e947c6040b2057d72e8305a314f21d5342eca49040", size = 2433149, upload-time = "2026-09-10T15:35:26.59Z" },
    { url = "https://files.pythonhosted.org/packages/62/c5/eb8f7506faf6a70c5a8f2eccbeea3cd826c748a6fd78c7b4b3effb5a3a11/fonttools-4.65.0-cp315-cp315-win_amd64.whl", hash = "sha256:aecc899fdbf9ecbf728f8977977e2e1043ee4d70c257124c8fa4cbcf796fcd83", size = 2485725, upload-time = "2026-09-10T15:35:28.945Z" },
    { url = "https://files.pythonhosted.org/packages/f1/a4/2df0d97514feb8d857d5de854cd8d660d9a7ee1fd081bc98497124f515a8/fonttools-4.65.0-cp315-cp315t-macosx_10_15_universal2.whl", hash = "sha256:6275863dad195ee34b6e0ca3fc61c74096bc37e5d6fb8e049f4d68d65865a2b7", size = 3164065, upload-time = "2026-09-10T15:35:31.197Z" },
    { url = "https://files.pythonhosted.org/packages/15/33/e09661c09e6c8a3b0bd50da0e72918df7576dede31f39c948cc245011434/fonttools-4.65.0-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:d8ffd2f62b402180b0edae8f86a071f583970e2177143117db5cf4c52da60079", size = 2615195, upload-time = "2026-09-10T15:35:33.569Z" },
    { url = "https://files.pythonhosted.org/packages/64/d7/114b05f4193679d0935272220083ec43de7f918b5a777018c5ac5c1ae39e/fonttools-4.65.0-cp315-cp315t-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:830f91327ca83bfc1278e7060068a498938f84d05dc4869675486f84f55d4fe1", size = 5521239, upload-time = "2026-09-10T15:35:36.291Z" },
    { url = "https://files.pythonhosted.org/packages/ba/10/67d615939f859ffe75663a67bca3593966febbcd0109ec72f20f73cbb4cc/fonttools-4.65.0-cp315-cp315t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:9db2cb95847c18eef74a4ef0fe257a893ae3f4b0395f4866e2f426ab07f3d804", size = 5343802, upload-time = "2026-09-10T15:35:38.82Z" },
    { url = "https://files.pythonhosted.org/packages/d1/06/faa793a806da03acce862fbed353f76026b28103d43860d69be9a6a1f0fd/fonttools-4.65.0-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:be9b9a95ed0af03375e99020e921c4bc6b41fad10e053dea7acad370521a3c46", size = 5388482, upload-time = "2026-09-10T15:35:41.616Z" },
    { url = "https://files.pythonhosted.org/packages/53/d2/eb7258df60e634db60c9a8cd72bc9eaf8dea409d1b1ceec3b9fb49531ad2/fonttools-4.65.0-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:bbd9faf777a9deb6790df4f2b0be611857c45fe86605e840d7154a028d828af7", size = 5435088, upload-time = "2026-09-10T15:35:44.639Z" },
    { url = "https://files.pythonhosted.org/packages/00/6a/58597f16e1265fe9205de3069e338a339e3eef0b1daf049ee08269458091/fonttools-4.65.0-cp315-cp315t-win32.whl", hash = "sha256:c779d838815b91889c95ed64c9be5950ad5a683279f91aeb23384cb757ddc6a3", size = 2464925, upload-time = "2026-09-10T15:35:47.224Z" },
    { url = "https://files.pythonhosted.org/packages/4b/95/122fc172006db747f4968e08c710f52a94f55eb007173b859b3f80b5b810/fonttools-4.65.0-cp315-cp315t-win_amd64.whl", hash = "sha256:d9484b7ee1b49b6b8a0231c849f3983723dec29e3a7366d9b1b02f4036f71944", size = 2513945, upload-time = "2026-09-10T15:35:49.895Z" },
    { url = "https://files.pythonhosted.org/packages/e6/35/f894ceb867118c0261d0f69a9bd516b045a3754238f76c88a49513ac7a83/fonttools-4.65.0-py3-none-any.whl", hash = "sha256:3060b8c1fc2329fa20265b7c138614143ea7c1624e26c5c180c76aeb74deae6f", size = 1196441, upload-time = "2026-09-10T15:35:52.347Z" },
]

[[package]]
name = "iniconfig"
version = "2.3.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/72/34/14ca021ce8e5dfedc35312d08ba8bf51fdd999c576889fc2c24cb97f4f10/iniconfig-2.3.0.tar.gz", hash = "sha256:c76315c77db068650d49c5b56314774a7804df16fee4402c1f19d6d15d8c4730", size = 20503, upload-time = "2025-10-18T21:55:43.219Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/cb/b1/3846dd7f199d53cb17f49cba7e651e9ce294d8497c8c150530ed11865bb8/iniconfig-2.3.0-py3-none-any.whl", hash = "sha256:f631c04d2c48c52b84d0d0549c99ff3859c98df65b3101406327ecc7d53fbf12", size = 7484, upload-time = "2025-10-18T21:55:41.639Z" },
]

[[package]]
name = "kiwisolver"
version = "1.5.1"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/ba/07/bd78e6a8fae171ea041ef5bba3ed21a003522fa088834b069b1909981f30/kiwisolver-1.5.1.tar.gz", hash = "sha256:f1303ef2eec81262a4b708c3e858afe58d7c75ad91c1c05266eda7673369859a", size = 104395, upload-time = "2026-08-28T10:28:27.153Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/6b/9b/65b302742389c6f96f2956bef5decf26011309feb2fc5d79613af18adea4/kiwisolver-1.5.1-cp312-cp312-macosx_10_13_universal2.whl", hash = "sha256:63fb7294b768f444eb4b068965f2662f28c2fd4161e23bd60fcf3ff27b74c046", size = 123876, upload-time = "2026-08-28T10:25:27.44Z" },
    { url = "https://files.pythonhosted.org/packages/71/74/c21f339956f6f691b2ed7e31d5f3ae767304df6c460192739fc830853051/kiwisolver-1.5.1-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:0ebdef3eae5336568147c39a55be6a2036ffde53faa9ca2d978989ae7c2da12c", size = 66487, upload-time = "2026-08-28T10:25:28.728Z" },
    { url = "https://files.pythonhosted.org/packages/84/e5/bdb34e21523e01dceda064d63713f3bdec91388af24fba1eca7ea5e85864/kiwisolver-1.5.1-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:1798e83840c3f627246104c4d8a9639c60fa068adf9ce92b61791781fa8a68c1", size = 64660, upload-time = "2026-08-28T10:25:30.071Z" },
    { url = "https://files.pythonhosted.org/packages/fc/f4/dadfec469313c7f428efa7e84b4aba9732f813c13ea7131a24b7b008ef57/kiwisolver-1.5.1-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:34633ecf50d16187ab8e5528b7a2530f2feb4e23f300db4672538b51cfc5cd38", size = 1477929, upload-time = "2026-08-28T10:25:31.495Z" },
    { url = "https://files.pythonhosted.org/packages/6f/35/09c58daac34e6f6ea5c6dee0094b422118e5a7c265586008a95fd135ac5f/kiwisolver-1.5.1-cp312-cp312-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d27c2123977cb9269c30a49ba45f03a4323017ef693e19db4ec9dbe1299a3002", size = 1278499, upload-time = "2026-08-28T10:25:33.375Z" },
    { url = "https://files.pythonhosted.org/packages/19/32/739765e24fbad29d13f83e546ea4abc215a78cea9d677ca09025b027724d/kiwisolver-1.5.1-cp312-cp312-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:6a797a1cefc8b9c93170db580337e1fe3d011ad18b1299943231279406342048", size = 1296677, upload-time = "2026-08-28T10:25:35.059Z" },
    { url = "https://files.pythonhosted.org/packages/df/32/03304d1010e2cc45e5b3b52cef7e43fed3a2a5cd6c87a89b4a88e1d85b5d/kiwisolver-1.5.1-cp312-cp312-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:2551cf9917af48ee7c4b29cc82320489508cf96fd26a51f6fc124de661cd44c7", size = 1346037, upload-time = "2026-08-28T10:25:36.705Z" },
    { url = "https://files.pythonhosted.org/packages/3e/57/4c49377bfd274450dd72ecaa13eaac32ea804a03363e4d1db0c5aa999ceb/kiwisolver-1.5.1-cp312-cp312-manylinux_2_39_riscv64.whl", hash = "sha256:38f6e0deb4d0a4615efe0c4efc5990b06ae450ab50a0b321c0b078b6d238c083", size = 988248, upload-time = "2026-08-28T10:25:38.299Z" },
    { url = "https://files.pythonhosted.org/packages/cb/c3/38df144a08b6c5d75ca4504e5cc3141bb3bfef64c04f4ef48204f42711b6/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:bfd1de989b3330420e29de39352f5c049905c9e3ee67233a50d550e3d652c148", size = 2228722, upload-time = "2026-08-28T10:25:40.038Z" },
    { url = "https://files.pythonhosted.org/packages/e7/11/3221838a89cd64d9b386353e000cd8a296069a20fbe3584507fdfd5bebae/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_ppc64le.whl", hash = "sha256:1209042a623ddfda5497e4066c7b77651dde8e1d3a9dd97599dc7e97f3b9b78c", size = 2325216, upload-time = "2026-08-28T10:25:41.699Z" },
    { url = "https://files.pythonhosted.org/packages/83/d4/075c219230697bb5db910d37262b9bacf880f92b4811a02ab81ed073a253/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_riscv64.whl", hash = "sha256:26e8268480be5061d509e29669d59103c067a26377a56491630ece11762e3858", size = 1977689, upload-time = "2026-08-28T10:25:43.559Z" },
    { url = "https://files.pythonhosted.org/packages/bb/08/1d219c3c2dd960983d0d4da623d916e9de6385df2b0bab3d1af0e9b8fccc/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_s390x.whl", hash = "sha256:d79308fa689fac89cbcfbd4dbfc80b5f95c54c5a7fd4d194be221f9d33d026e6", size = 2491443, upload-time = "2026-08-28T10:25:45.242Z" },
    { url = "https://files.pythonhosted.org/packages/ba/d3/024208ec1079d273f1047468d1bdffbf38bb75b7b268090fd3a0301b9d9a/kiwisolver-1.5.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:b03af77d77e50edba2030fd5f7c352ff209314b09030a3cba7c14edf9a09a444", size = 2295200, upload-time = "2026-08-28T10:25:46.984Z" },
    { url = "https://files.pythonhosted.org/packages/6e/7c/7b210498f9f92e1cd7855f260fa69ef056881087b199ee20c208f0e4189a/kiwisolver-1.5.1-cp312-cp312-win_amd64.whl", hash = "sha256:06a6917674de9e0fe3f66f5430787f59a9f2ddb64af9b714eaec547e29ef5c19", size = 70748, upload-time = "2026-08-28T10:25:48.444Z" },
    { url = "https://files.pythonhosted.org/packages/94/61/ef0daa157c8bb23672f7423e0d14c39db1dc6ef8ed47e6bc54c9c1bef3bf/kiwisolver-1.5.1-cp312-cp312-win_arm64.whl", hash = "sha256:ad8b9671348d7c8716715652ae11f85ed0eb99e265a2df2ca490577d69860b2c", size = 68324, upload-time = "2026-08-28T10:25:49.81Z" },
    { url = "https://files.pythonhosted.org/packages/08/c1/88018321d976f53c421e379c43bc6993e70ce0c8a3ec5edc4bfe102257f6/kiwisolver-1.5.1-cp313-cp313-ios_13_0_arm64_iphoneos.whl", hash = "sha256:b6ae6a0328f0bc035741820fdeecdcd67bf4694eee03972e843663107122f450", size = 62272, upload-time = "2026-08-28T10:25:51.02Z" },
    { url = "https://files.pythonhosted.org/packages/85/d2/712bc17ea4f1d216034928069d612defbc6c95a471c55a7203a39faecb1a/kiwisolver-1.5.1-cp313-cp313-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:886fc26012f0e8b5f69d1cfe6d711f6b11f194621539bf8e6bb1c25c5dc82724", size = 64481, upload-time = "2026-08-28T10:25:52.22Z" },
    { url = "https://files.pythonhosted.org/packages/1b/e6/6c5380d676f43b6d918033962ea5e72360ca69e5a404154bc496b598ffdb/kiwisolver-1.5.1-cp313-cp313-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:aefe930d113798330e9462f7874542977869c0613cba3262e2de3a8d5dee8f3a", size = 66260, upload-time = "2026-08-28T10:25:53.387Z" },
    { url = "https://files.pythonhosted.org/packages/92/6a/7087f5822cc8bb272679641404b1966a42504dac9ee74e2b33840475a0aa/kiwisolver-1.5.1-cp313-cp313-macosx_10_13_universal2.whl", hash = "sha256:a5ca5aebae78a0bc13c1943af4af615d4966c5b650b05d5aa83b50e427196fee", size = 123876, upload-time = "2026-08-28T10:25:54.644Z" },
    { url = "https://files.pythonhosted.org/packages/5c/4b/9f385087ca09ee5ab9c09c6832561a7d2f7c78d3e5661d511e669f70e439/kiwisolver-1.5.1-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:1ed0f5e49d0ceff8b72190824d9e59c062fbbc02c231b853112c78474b3f5ec2", size = 66487, upload-time = "2026-08-28T10:25:55.899Z" },
    { url = "https://files.pythonhosted.org/packages/47/8b/40d33ffd2f378094ed462e9a9a0907e59d4de9845e65a59561272da350d4/kiwisolver-1.5.1-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:77a4c8187a5948d7f8795adb765a3c7b553d07d86d88e43038fc32fc1fb9a3f3", size = 64673, upload-time = "2026-08-28T10:25:57.048Z" },
    { url = "https://files.pythonhosted.org/packages/ab/43/86aacc027959108b4c66eeae8b73cedb057dfa6eb3a335d05ad65197081c/kiwisolver-1.5.1-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:74ad5c3dad54a4641b4c28cd15ded70899d04459c6c7aeacafea716be97cce6d", size = 1477992, upload-time = "2026-08-28T10:25:58.479Z" },
    { url = "https://files.pythonhosted.org/packages/ed/40/b1d0369048c79733a32c8abb0f2718532e6630641368e33a81384246e844/kiwisolver-1.5.1-cp313-cp313-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:21e46b23a2da695c364124817bc01d970effd5483147f8d66a6a7167e3f6b851", size = 1278821, upload-time = "2026-08-28T10:26:00.121Z" },
    { url = "https://files.pythonhosted.org/packages/61/a1/fa71c1792272ff9461432715ae60ffb7e11a4d7ac3bf68961b9cab6c60cf/kiwisolver-1.5.1-cp313-cp313-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:75d9b1cf8258462dbdc1eeda718c96ea7f079324c09067f6daabfcf37712b7fe", size = 1296805, upload-time = "2026-08-28T10:26:01.868Z" },
    { url = "https://files.pythonhosted.org/packages/a3/49/3f0bd94af8e06ecc47eb834b195a06f05d48711ceb2352c56d6835160f0e/kiwisolver-1.5.1-cp313-cp313-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:8fca690b00c4c48f6c2a547b0160ed511357093a4e4c9b47e0fadf3128066d89", size = 1346109, upload-time = "2026-08-28T10:26:03.59Z" },
    { url = "https://files.pythonhosted.org/packages/a4/44/3afe6ef9cf06d61220953a8963e94eca978491be1d9547cb01d82a1efa08/kiwisolver-1.5.1-cp313-cp313-manylinux_2_39_riscv64.whl", hash = "sha256:876bbfd276473d3daffe30e8c975df4ed9429967b41a6cb362dbb5155b6f13ad", size = 988252, upload-time = "2026-08-28T10:26:05.306Z" },
    { url = "https://files.pythonhosted.org/packages/e4/30/a12bd7a7285a211e1747c3eec77b8c614dbfcc1dad942f7611a1a6921ae5/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:f942903fde7363d1d879057ec5de01310efda2597161784d752fa9953a01a71a", size = 2228846, upload-time = "2026-08-28T10:26:07.312Z" },
    { url = "https://files.pythonhosted.org/packages/a1/6b/233e2958abf0dab7b18d07e52f286e02e519d7651bfbbe97af9347564109/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_ppc64le.whl", hash = "sha256:c90d3022d8a94778939cda8638c6c8da8fa757b8958dad7ec868ce29c87681b8", size = 2325583, upload-time = "2026-08-28T10:26:09.093Z" },
    { url = "https://files.pythonhosted.org/packages/42/8e/7673060a27b01405b580058510adef34687069d229800239f5e44682d4d0/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_riscv64.whl", hash = "sha256:8a34616dc2521cc8dc1d7d081734da63539f021ac0450ce950908340c6e7aa2f", size = 1978221, upload-time = "2026-08-28T10:26:11.127Z" },
    { url = "https://files.pythonhosted.org/packages/3f/7b/1b882fc1a8b4a0bb8084e7d1d85004116d08c92c0705d31f2928dec607f2/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_s390x.whl", hash = "sha256:8bf4df63592c2a66b4f8edc5df2544998c288aa02f96ce0acd880cd1de8c8127", size = 2491819, upload-time = "2026-08-28T10:26:13.348Z" },
    { url = "https://files.pythonhosted.org/packages/39/9c/426deb49e62c5f69464b64bbeca064d3b758a7506b8913d986ef34f4619c/kiwisolver-1.5.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:d09037ca068d784ebc4aec290ef952ca27ac15dd9c0b5801a88c6e1096b83e6b", size = 2295520, upload-time = "2026-08-28T10:26:15.042Z" },
    { url = "https://files.pythonhosted.org/packages/f5/22/deabbb3ad6d918d74b7831b2d8ae7151b09d21c87974e5ee8a456f58c94c/kiwisolver-1.5.1-cp313-cp313-win_amd64.whl", hash = "sha256:dc23390afe9f4ef9ac3bcc72a03a56eebbde03f4c571a32cb38f859cff9a6524", size = 70758, upload-time = "2026-08-28T10:26:16.504Z" },
    { url = "https://files.pythonhosted.org/packages/b9/71/02fa5c2fd92068bb8952847e70ee6c5cb280e7febe11653d17812acc53dd/kiwisolver-1.5.1-cp313-cp313-win_arm64.whl", hash = "sha256:186884a58486651e3c217b6acea0a53eaa9498fdd472057c46f2f0fb5c25aad5", size = 68329, upload-time = "2026-08-28T10:26:17.658Z" },
    { url = "https://files.pythonhosted.org/packages/dd/87/2d5dfad0daf17dcc18d98c48ed2332fc3f051cf599e60be6182a30dd4cf1/kiwisolver-1.5.1-cp314-cp314-ios_13_0_arm64_iphoneos.whl", hash = "sha256:0324cd2567259b7a095f6cf18a52b0ffc6f3de9e69528ff1bc0e7a37bd43ff1a", size = 62337, upload-time = "2026-08-28T10:26:18.778Z" },
    { url = "https://files.pythonhosted.org/packages/08/c8/83e1624f15d6262b470dbcc80b09979fd4d5b2ea3ddfc6b6e3327e235726/kiwisolver-1.5.1-cp314-cp314-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:74ea337e0ec3f6f342a36a4f1b5cd94dd9affddcd28ba9aae2905af932ee8c6b", size = 64513, upload-time = "2026-08-28T10:26:19.909Z" },
    { url = "https://files.pythonhosted.org/packages/c9/2d/827ec30eb07f528c08d8459ffb318ae91a56d793ee8acbea8b491f0ff906/kiwisolver-1.5.1-cp314-cp314-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:ee9df1f0d77b9c6e94f4ac0fec533fbddd5ea3a327807f18d7b069ae019ded80", size = 66287, upload-time = "2026-08-28T10:26:21.078Z" },
    { url = "https://files.pythonhosted.org/packages/53/11/5c43a562529dad8def4b81e5e1877c612a7e0298105a5939b3b409d2079c/kiwisolver-1.5.1-cp314-cp314-macosx_10_15_universal2.whl", hash = "sha256:fc271a6f0a2126958f4090e5507b9da5848927dae331f8f763bd4aa642b3d2cd", size = 123940, upload-time = "2026-08-28T10:26:22.475Z" },
    { url = "https://files.pythonhosted.org/packages/64/db/9bd6c505c95128c258a55236bfbb3a7a3fb6023f863316b6d7d9f3c69052/kiwisolver-1.5.1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:9b3092d8992a1d69b7a59c3e39f35e1b9be327a17f68a7c35fc17329e337d6f2", size = 66493, upload-time = "2026-08-28T10:26:23.743Z" },
    { url = "https://files.pythonhosted.org/packages/e1/f4/b3007a3ed5c9be73f81161140684cf7d9bdb9c4b632f5f484d2a1c713fb9/kiwisolver-1.5.1-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:c2306e8bb53601979fcb3fa09cc65e031876d9ae01eff2fcbcd7a84ef94d5bc1", size = 64720, upload-time = "2026-08-28T10:26:24.95Z" },
    { url = "https://files.pythonhosted.org/packages/a1/13/08188f0cafa3a800403e4ff62b9aad4e7a17f9c4c7e080dc8f18c64794cf/kiwisolver-1.5.1-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:18a0cfb124546a4c2e6087c5f3029c7f44b37c85b142e0ced71f73a7599ac208", size = 1475867, upload-time = "2026-08-28T10:26:26.393Z" },
    { url = "https://files.pythonhosted.org/packages/8a/3e/053bdc3c9abdb8f2606225eda398adca25c0c91ab90add8222a69db65ee0/kiwisolver-1.5.1-cp314-cp314-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:34ec467940442c9943016fb2d4c81d1ba84351eeca2f1a78f8bc87f1ba0d414c", size = 1282865, upload-time = "2026-08-28T10:26:28.118Z" },
    { url = "https://files.pythonhosted.org/packages/5e/64/a44c341b36b610588cc2f1e89b3cae072a3119aa8be578e90987cd640751/kiwisolver-1.5.1-cp314-cp314-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:a83ee7107df13abe42a54a6654670eef9bb39425cf2e27f65e0007465e1286ab", size = 1300865, upload-time = "2026-08-28T10:26:30.125Z" },
    { url = "https://files.pythonhosted.org/packages/60/5e/7e7d716dca38c714478b741257a5b4a321d9932b8d851551a136dcaf3984/kiwisolver-1.5.1-cp314-cp314-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:bebb89489b279b2f5661bbbb2abcc87bcd4a46607bb4a5c966f04f1db6b8df9a", size = 1348071, upload-time = "2026-08-28T10:26:31.829Z" },
    { url = "https://files.pythonhosted.org/packages/10/1a/2b98fdda8bf45b7be317e48ed12393d44334394d315c74b81f4a14c0e31b/kiwisolver-1.5.1-cp314-cp314-manylinux_2_39_riscv64.whl", hash = "sha256:509735237ae0d849e8a843551d423d2500d2e0a9ac1611a145658b29c0fb9f85", size = 992191, upload-time = "2026-08-28T10:26:33.544Z" },
    { url = "https://files.pythonhosted.org/packages/b6/55/d893f5ede0e50f9e3fcf01f6015f42ec7d9cd221e26772701fe4a98745f9/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:824c3d763a05ea9e9003610145186b0e9848c7584a5575c79bac5a8e7cd80bad", size = 2233854, upload-time = "2026-08-28T10:26:35.282Z" },
    { url = "https://files.pythonhosted.org/packages/b1/82/f85f6279555a6ee1639fef7bfe83adb037a03e11a6fc9eaa54b8d0380339/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_ppc64le.whl", hash = "sha256:1fff05e239575b1481b6ed1a782f6fad616efbf1f0b1f44e6e85c4dfe426e483", size = 2330621, upload-time = "2026-08-28T10:26:36.9Z" },
    { url = "https://files.pythonhosted.org/packages/56/31/e11aea078f66fc2fffcc179d38ca90d9da97652a241b64519169742ba46a/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_riscv64.whl", hash = "sha256:0627b9bceb9c3cdcf12b8a18655eedfed2692b038df27423383c120d0b7dc2d6", size = 1982848, upload-time = "2026-08-28T10:26:39.01Z" },
    { url = "https://files.pythonhosted.org/packages/af/ea/2956b63bf5140ca46aa2c2818e6aa03e2d5754dd2fa41db1c6b28922940c/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_s390x.whl", hash = "sha256:8a708a47ade1fe19e8371d5da076bac0dd4b0a5a7985ad6c637f7f7e361b6baa", size = 2494850, upload-time = "2026-08-28T10:26:40.837Z" },
    { url = "https://files.pythonhosted.org/packages/11/d1/3829542258d8b3fc0898d221e7ef0e2c83eca0d348709bb8dbe54f3d4005/kiwisolver-1.5.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:007a5553dfc4f4e8d184f588a0200e2cd4b63a59cc8796df3c39909e679dc7a0", size = 2298067, upload-time = "2026-08-28T10:26:42.803Z" },
    { url = "https://files.pythonhosted.org/packages/4e/0e/49522e1ab5788cbaf63a26fbd3b851f9028616828c961b8a31b35cb96df8/kiwisolver-1.5.1-cp314-cp314-win_amd64.whl", hash = "sha256:f4167e87b397f273dc2356fcf1eaf50a6bac51e6105f45103ef7129c8efb0255", size = 72282, upload-time = "2026-08-28T10:26:44.268Z" },
    { url = "https://files.pythonhosted.org/packages/f5/b6/22e7ca5315d363e6f81c9f37c9472e12e7b298731e77c0428e6a911a2c39/kiwisolver-1.5.1-cp314-cp314-win_arm64.whl", hash = "sha256:5c490db2168a508088f59140dd392556a54b8bd1048fc6383c8baff13c359673", size = 69855, upload-time = "2026-08-28T10:26:45.725Z" },
    { url = "https://files.pythonhosted.org/packages/30/8c/03a9cfbe871964c8758a816eb03ac96c806da2795a9a7cd9bf9648bfb594/kiwisolver-1.5.1-cp314-cp314t-macosx_10_15_universal2.whl", hash = "sha256:4d4ca09bf13cff792b1884f64b98ee6c2467930d632233be25c56b442d99f10e", size = 126289, upload-time = "2026-08-28T10:26:47.023Z" },
    { url = "https://files.pythonhosted.org/packages/f2/e3/14ce3041ca79dff9c9d884ca00c7bf32374e76028a865a9ecd99b4f5a517/kiwisolver-1.5.1-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:44b8faef94f1857e77fa0238f3390ff1ac51d2ea20a487e2e452a59fd2b5f5ca", size = 67709, upload-time = "2026-08-28T10:26:48.268Z" },
    { url = "https://files.pythonhosted.org/packages/af/c4/45030471a66ec8ef042e9f96ffe1d522c9ab12da180186a0898966fc1385/kiwisolver-1.5.1-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:2ae70bc59790d2af72a3f76f24b272403e135070340281108b447cb77ea70819", size = 65909, upload-time = "2026-08-28T10:26:49.523Z" },
    { url = "https://files.pythonhosted.org/packages/42/73/17dce073a6ae259bb32cf9d686c4079d2e538868bc45967462bf33df914a/kiwisolver-1.5.1-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:43844c1a7ad6d723d5b5b4c4fc7f5bd399c40e288120d16257c7c9e8765c6e85", size = 1584907, upload-time = "2026-08-28T10:26:50.933Z" },
    { url = "https://files.pythonhosted.org/packages/8c/84/ae3c75909f507283cbfcc7e916c7e822579ef962020b97e6882b27b4478f/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:22d5e5aaad6be121f2515765e3b1c444352cb8eb4c86510801db8f2e50757316", size = 1392474, upload-time = "2026-08-28T10:26:52.638Z" },
    { url = "https://files.pythonhosted.org/packages/34/31/8bcc83caad5bce8fa4577152389848bf6bc110e51e573a2b4e7c2aa34c89/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:3fa5855898f6d3d01b72ccd48a2d65cbdee301251603fefe34e2025bddba219c", size = 1405246, upload-time = "2026-08-28T10:26:54.248Z" },
    { url = "https://files.pythonhosted.org/packages/55/72/220345537d790cf4ae54f8acfff4b5cc2468e0702a384d651cf7a771c63e/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:d66a64dd5dec136040ec2ae94aa026a912ee60fdd45bc28d3db30037fd809e88", size = 1456099, upload-time = "2026-08-28T10:26:56.042Z" },
    { url = "https://files.pythonhosted.org/packages/cd/10/3725fd2398f66d18c34b4e0f81a8d03764cd4f4f089f58a527f0b4428086/kiwisolver-1.5.1-cp314-cp314t-manylinux_2_39_riscv64.whl", hash = "sha256:9e51c119992ea8820706871c30a4642ec76de20ae82f9b50b9a45517d8e9f810", size = 1073695, upload-time = "2026-08-28T10:26:57.658Z" },
    { url = "https://files.pythonhosted.org/packages/86/cb/28d6e09e66b93e4588b2e6b7d84d020ccefea09e2f4de788510a07efeab7/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:70ed9a45c7484d2b30cdacf60d220f494a1763b9fec1ad03285c6553fa0889f2", size = 2335355, upload-time = "2026-08-28T10:26:59.202Z" },
    { url = "https://files.pythonhosted.org/packages/6a/b3/a0f31d5e4e40af7dc97c36b8a74fdd3a36cf3c8bbd098da9a23466ff6a94/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_ppc64le.whl", hash = "sha256:98b208a7cc42c803445ef551d6753cc42a5ea13e9cab1ee66cd8b9cb70195330", size = 2426524, upload-time = "2026-08-28T10:27:01.181Z" },
    { url = "https://files.pythonhosted.org/packages/2f/c9/728f63bd58c72cafdc79fc306abeeac7391bec03b757a48dadeb30906521/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_riscv64.whl", hash = "sha256:c6834b92dd2428e2dd85ef3d85f723d3c12f20aaf43a2ddd4f944ca25d833408", size = 2063430, upload-time = "2026-08-28T10:27:03.06Z" },
    { url = "https://files.pythonhosted.org/packages/84/df/ce188b96f92f9a2c958231da140768918cba53c9713dc887b82f85462118/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_s390x.whl", hash = "sha256:5d142e352eb13facc7dd047489aebdff6ba78576c239f1ea04931979caaf0567", size = 2597513, upload-time = "2026-08-28T10:27:05.072Z" },
    { url = "https://files.pythonhosted.org/packages/69/d6/76947c8203768968382e5bd74d9cc95654746703a61ea53015f2c74a2e06/kiwisolver-1.5.1-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:f9b1c4900736e489a812c529100de4b8fb617d4db075e931e213c57424b83d9b", size = 2394488, upload-time = "2026-08-28T10:27:07.423Z" },
    { url = "https://files.pythonhosted.org/packages/e4/d4/14b21e4eb203c4d15425e8b6a2c625a320b4a1f2f7557eead63ffc30ffb7/kiwisolver-1.5.1-cp314-cp314t-win_amd64.whl", hash = "sha256:5978c3340f16a35c30f8ab2fa7bcf559973c55f1a5ef6970e1f621acf3c4db13", size = 75404, upload-time = "2026-08-28T10:27:08.892Z" },
    { url = "https://files.pythonhosted.org/packages/cb/f5/53157899fc7f45f76421b77b99eb1639dd0f83f26ff9d76300c96bb4a3b0/kiwisolver-1.5.1-cp314-cp314t-win_arm64.whl", hash = "sha256:ca307d6c259e5c98d3cb9ade55342b47a6839762caf2536f3d7b46ee660cc82e", size = 72946, upload-time = "2026-08-28T10:27:10.944Z" },
    { url = "https://files.pythonhosted.org/packages/75/62/f786c3a27f181fa339d851a77e266d208e776b9883cabc40a5b041a31b5a/kiwisolver-1.5.1-cp315-cp315-ios_13_0_arm64_iphoneos.whl", hash = "sha256:bb7c99f0673c03017a3ee01e54a5c2617a05468b11eabe513b0080e063ed95b1", size = 62420, upload-time = "2026-08-28T10:27:12.308Z" },
    { url = "https://files.pythonhosted.org/packages/02/cd/58a91ed25fbad0facdf503297b03768efab04bdf3141e5e3b49a34be7443/kiwisolver-1.5.1-cp315-cp315-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:0d8924877ce22e17326a99a418c3c82037da078df3c6a260b13eca677444e6e7", size = 64577, upload-time = "2026-08-28T10:27:13.502Z" },
    { url = "https://files.pythonhosted.org/packages/f6/5c/d501ef5a0958b226eac28306d24d5e5f114be0ace50e19cabae7b6b3b197/kiwisolver-1.5.1-cp315-cp315-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:534f02c1abb31ed6dbd3515545285c330b2f12d00fdb1fdb71658b9ca5a13a6a", size = 66284, upload-time = "2026-08-28T10:27:14.813Z" },
    { url = "https://files.pythonhosted.org/packages/a3/a6/8fbecaf4fc18c02f31f05e47a84c010a80e3ec391ed2f0bdade1d62b5954/kiwisolver-1.5.1-cp315-cp315-macosx_10_15_universal2.whl", hash = "sha256:cea20da04494e662b83c872683bf4ff2345206043d036315ed0e924b652e7294", size = 124031, upload-time = "2026-08-28T10:27:16.193Z" },
    { url = "https://files.pythonhosted.org/packages/7c/c6/bf3090d2983b4204347cbdbe952116e7c3b2abf62b4e33e50167a13e75ee/kiwisolver-1.5.1-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:7fd82debf43c6acd0a94359d232f6bb516ee13f269a7993736a9ac9f988bb5d9", size = 66489, upload-time = "2026-08-28T10:27:17.506Z" },
    { url = "https://files.pythonhosted.org/packages/85/de/562dddef55fdd7c291da8626d6619e72b5fc0870e6ccca0e149a5731e7f3/kiwisolver-1.5.1-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:18170a77ddfecf40ec60d0928268dc95880c881864e015a8f34094ed18b9b9ad", size = 64806, upload-time = "2026-08-28T10:27:18.673Z" },
    { url = "https://files.pythonhosted.org/packages/89/b1/ba7b9c0164ce1cf62bf2872db63b8483289cf0f3110d6f9390eb09e409ed/kiwisolver-1.5.1-cp315-cp315-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:ca7f6fe0f37ca978a1e5eb7a3a68e6413f417e78e838324947ffd420202b198b", size = 1482211, upload-time = "2026-08-28T10:27:20.039Z" },
    { url = "https://files.pythonhosted.org/packages/13/dc/34da54efb4976616d45c20aae32d70e89d6e7395ed908029154d1609ef22/kiwisolver-1.5.1-cp315-cp315-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:5b973887ff782cfd6b67c9904ad8ca542e0bc5e4961503408b423b5a688b4d38", size = 1283739, upload-time = "2026-08-28T10:27:21.82Z" },
    { url = "https://files.pythonhosted.org/packages/5a/3a/30ffb62bee646e266e98a1b5cd276d9c75b6116fbfcb87c1190838c1b6df/kiwisolver-1.5.1-cp315-cp315-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:f76fc85bd054c806960f917ec0f329e24e436f1712267d90588e4c39890caa63", size = 1301681, upload-time = "2026-08-28T10:27:23.876Z" },
    { url = "https://files.pythonhosted.org/packages/a9/8d/13c70be22a8506880b35fdc38dca36629613bc493405c79f4037f2cd2bb9/kiwisolver-1.5.1-cp315-cp315-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:828f75af2b0080c8a972e75f649ab46af008e92c6104a57a759157200b835b75", size = 1349159, upload-time = "2026-08-28T10:27:25.899Z" },
    { url = "https://files.pythonhosted.org/packages/82/0e/993972b8ec6767f47cd69818fb3a5ff14510557d29f7d1a839be7574fa1b/kiwisolver-1.5.1-cp315-cp315-manylinux_2_39_riscv64.whl", hash = "sha256:431dc224a1a92a5c8f582d96e505196a3b5997a7271076678da2dfde67b77e9a", size = 997613, upload-time = "2026-08-28T10:27:27.507Z" },
    { url = "https://files.pythonhosted.org/packages/36/82/ca26eddd2eda2420dfc56693449c1f821f78b485da9cbde9904c03af3f93/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:61e9a64c7635095a6bfe483e2ff055d437c59bd45f3617a228b37277f0185d62", size = 2235109, upload-time = "2026-08-28T10:27:30.113Z" },
    { url = "https://files.pythonhosted.org/packages/c7/84/97d920881e10840b8d7c7185620298e3e4c88820b05514e3a15a258b08a6/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_ppc64le.whl", hash = "sha256:3c24cd69455e1b00ddf770c13b6e2c33e07d6dc3f2d34add0bf9277c5c6bbd46", size = 2331207, upload-time = "2026-08-28T10:27:32.795Z" },
    { url = "https://files.pythonhosted.org/packages/e2/ce/34d74b8f25acc58800f4c09268371e8d6159cf0f1206f1e4dc7835629b48/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_riscv64.whl", hash = "sha256:27add358abe374ebaa3b8763ef380bc99051b5a4b18d94878366a9e4f59efef0", size = 1986696, upload-time = "2026-08-28T10:27:34.628Z" },
    { url = "https://files.pythonhosted.org/packages/0e/01/f892644014612527aef7031d3306a2ffc60b3cb044f802c1561f8e5e14f3/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_s390x.whl", hash = "sha256:255605693a483db7bd5c79f60437f7bf658f7f520d61aa42722e32257c941951", size = 2496400, upload-time = "2026-08-28T10:27:36.818Z" },
    { url = "https://files.pythonhosted.org/packages/32/6d/d8284e66e697026536e5f418b9cfe56567bffd3c775e3ecfbae373605854/kiwisolver-1.5.1-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:7d38b0c279c3032e8c9cc013b405c6df8e1668dbf15465779aa7f15f61201812", size = 2302967, upload-time = "2026-08-28T10:27:38.803Z" },
    { url = "https://files.pythonhosted.org/packages/46/0a/69a355e27f32ba50d5b6369949b6a1702e122f5277c89bc76d452b81c1c4/kiwisolver-1.5.1-cp315-cp315-win_amd64.whl", hash = "sha256:958254518717542d02d0688d0d20cbf771da5e415e6f49543f92481c850a4540", size = 72283, upload-time = "2026-08-28T10:27:40.491Z" },
    { url = "https://files.pythonhosted.org/packages/ef/d8/7a95be90c33dcdd52204d4aa6384d731443225b887283bbd8b61e7931f6c/kiwisolver-1.5.1-cp315-cp315-win_arm64.whl", hash = "sha256:da3275833be0edbaf4830fae08bae3dc7219f40ce0c37eaa6c25825957e06612", size = 69860, upload-time = "2026-08-28T10:27:41.835Z" },
    { url = "https://files.pythonhosted.org/packages/31/f8/9bc493e7f5707788ba7f621902c68f82dc3a7ba03c78fbd337b026cef1ed/kiwisolver-1.5.1-cp315-cp315t-macosx_10_15_universal2.whl", hash = "sha256:470d420f98d368d6f010633a20659b544c5fdfa5329e6b70219f2ef08fd4a7ef", size = 126336, upload-time = "2026-08-28T10:27:43.379Z" },
    { url = "https://files.pythonhosted.org/packages/d1/82/3aea86b3f99712db825e9ac5631bf99571e818a8b8961ff98cebd798413e/kiwisolver-1.5.1-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:83f78128fa28705fa85d01c59771c72fe81c11bd0e6155edbb9f818983a7d761", size = 67698, upload-time = "2026-08-28T10:27:44.613Z" },
    { url = "https://files.pythonhosted.org/packages/84/7d/8daafc5d2e7f9c47a4f78f8865d86d2a9cf399c2a85f86c44a993594410c/kiwisolver-1.5.1-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:9506e892bcc3b409831d363c6f53e5985e1c8d1f6f6b0256d00358684ff85378", size = 65945, upload-time = "2026-08-28T10:27:45.932Z" },
    { url = "https://files.pythonhosted.org/packages/3d/c9/51dc974d9130da70a8c47a96160123443d387ffe1b6b833d6f91d9429339/kiwisolver-1.5.1-cp315-cp315t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:cea90547bfd93807e0013a004dc76552be44fad3bc1cc2b38610a9e889ed098f", size = 1588030, upload-time = "2026-08-28T10:27:47.678Z" },
    { url = "https://files.pythonhosted.org/packages/e6/86/f3e1a730e7a995149d8d3ff9e313b6d8a17b2cf1d98a8eff139dc30463fb/kiwisolver-1.5.1-cp315-cp315t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e8e4d953faaded9ec7ede36824e9814082d22d4c7b1eafbfa079ecba8cd0d076", size = 1390760, upload-time = "2026-08-28T10:27:49.676Z" },
    { url = "https://files.pythonhosted.org/packages/4f/3b/8ba25a2b5a0d2375e046f1b72de5179513f0be95aba6e7b094c89303929f/kiwisolver-1.5.1-cp315-cp315t-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:7e9c01d3dd7ceba4d1d436cc021d40d592466e40b9bc7f5d83dc4e98a5c9cd8c", size = 1403279, upload-time = "2026-08-28T10:27:51.242Z" },
    { url = "https://files.pythonhosted.org/packages/18/d0/278d5cb8be812740027d5ca0a7eda0c375488a88d6dce0fa60fcc2591ad2/kiwisolver-1.5.1-cp315-cp315t-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:37f801b5d7cc0e5a548921308e059fd2b057bb42972b591cfa3049f95423c4ed", size = 1454429, upload-time = "2026-08-28T10:27:53.213Z" },
    { url = "https://files.pythonhosted.org/packages/94/37/bcbab41063ec284c1d200efe5087cf087798c2f8916960aa8a20dd303290/kiwisolver-1.5.1-cp315-cp315t-manylinux_2_39_riscv64.whl", hash = "sha256:e68e151428b5384f766cd25739bf77c7e4a3dc93b5ded7a12118d9fbfdf78ab6", size = 1073225, upload-time = "2026-08-28T10:27:55.089Z" },
    { url = "https://files.pythonhosted.org/packages/cb/c5/ab79dcdf5ae28909a51210ae0a1c579e97ff997b3466414f0d04c0994583/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:8f8fddb8e323bd6eee4e54e69a39243beab22689070f4c66b472c4cc88bb89d8", size = 2334335, upload-time = "2026-08-28T10:27:56.78Z" },
    { url = "https://files.pythonhosted.org/packages/8d/8e/71d047468a189041d9c93f3b76844b924f9793b188c44bd149fa258912da/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_ppc64le.whl", hash = "sha256:3cc210010fd2f438a3ed430b45f1b501fd13a8618bf984dc2c5ce5b69b78752e", size = 2424982, upload-time = "2026-08-28T10:27:58.639Z" },
    { url = "https://files.pythonhosted.org/packages/7d/37/1347461bbea6d0e1f0580b94ef603b18e72c2be5f667fa1653867361a00b/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_riscv64.whl", hash = "sha256:b5664603a253efd3a75716d793d1d3a6a82723b61dc6db767b2460bbbeec4c0f", size = 2062857, upload-time = "2026-08-28T10:28:00.407Z" },
    { url = "https://files.pythonhosted.org/packages/1f/87/c7f0976c9cd0d127643351bc0c9929e0b8899d7f49d4ec238cd909e39c42/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_s390x.whl", hash = "sha256:a7b85b2cc6ea45e5f7e8c9a30bc9fabd47cda09106cbb4b967335c3e6c43b69d", size = 2596022, upload-time = "2026-08-28T10:28:02.183Z" },
    { url = "https://files.pythonhosted.org/packages/e3/9a/59a6f6ae6f938c15076be2c21b6cedea973d71bb1349ec84fa485fab82cf/kiwisolver-1.5.1-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:ab620eb663952455271ac37f9aaad86b73c969c02f11f53cea405b38e96a4300", size = 2395634, upload-time = "2026-08-28T10:28:03.977Z" },
    { url = "https://files.pythonhosted.org/packages/e9/2d/8982c1fb7926da5bb7ed60318c3665b5c3f941447271ac982960a11b8637/kiwisolver-1.5.1-cp315-cp315t-win_amd64.whl", hash = "sha256:cb6fae641357ed2f6e533c0d3c6504a4a5703621a50c89459e46051d56b61140", size = 75379, upload-time = "2026-08-28T10:28:06.307Z" },
    { url = "https://files.pythonhosted.org/packages/07/78/ba7b6dfa1708b82b373ac056928a30c545d5c1a627df9839dcec3c6c1881/kiwisolver-1.5.1-cp315-cp315t-win_arm64.whl", hash = "sha256:b390aec180a7c054919c04898835e1c77bced23ea8383eb2c570213bf25d1a86", size = 73011, upload-time = "2026-08-28T10:28:07.578Z" },
    { url = "https://files.pythonhosted.org/packages/a9/c4/1407df7512a5b36cc79840e01710dc575733c461b13ab866cae77eaf87f3/kiwisolver-1.5.1-graalpy312-graalpy250_312_native-macosx_11_0_arm64.whl", hash = "sha256:482676e5bd48d70ac99d9fc78863469845421e01184fa83f1f9366dc49f7e974", size = 134002, upload-time = "2026-08-28T10:28:08.881Z" },
    { url = "https://files.pythonhosted.org/packages/16/45/c37a21ad5c0ab581a93c55ad544721aaa1f0ae94edb29c6a678a23d013e6/kiwisolver-1.5.1-graalpy312-graalpy250_312_native-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:072bdb15a3c19a5b5dbc8f8fb1f4e1884bf4f3507eeb4cc6334401274d37a5c0", size = 194292, upload-time = "2026-08-28T10:28:11.06Z" },
    { url = "https://files.pythonhosted.org/packages/a6/c1/69f00d627949580e43d57af0aa465df46868d7c29801c137a55374101294/kiwisolver-1.5.1-graalpy312-graalpy250_312_native-win_amd64.whl", hash = "sha256:a5a00665d1a0e26763a7338d7e911d4598fbc1d50dd0d6b7919b7dc6c5d6569f", size = 73362, upload-time = "2026-08-28T10:28:12.449Z" },
]

[[package]]
name = "llvmlite"
version = "0.49.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/43/27/72ae94ea5c8f7349ec1c229d4cd058feb799cbd0833ad6d1b47c919b37b7/llvmlite-0.49.0.tar.gz", hash = "sha256:00f16db782f4a13c78c5804aedc434e46794a77e89999a168f9401106270e50a", size = 194467, upload-time = "2026-08-11T16:26:00.489Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/6b/ae/3f699ebe3590e15e023a6372dd147526fd8ec398aacf9ceb844e854964a8/llvmlite-0.49.0-cp312-cp312-macosx_12_0_arm64.whl", hash = "sha256:b541c8fac3450db7574d1f53cf9dff83f285bfed9d69bf81fe71fc2a7d4f97fe", size = 40479231, upload-time = "2026-08-11T16:23:56.773Z" },
    { url = "https://files.pythonhosted.org/packages/be/3c/e97f69c62a2d972066d9a2612ce1f3de313035ac897a5b9f787cad8b55f7/llvmlite-0.49.0-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:6acba646d88abbc87d5c113a3d62c1fbf8b8fee11c6493f516803e30f21ae870", size = 59890658, upload-time = "2026-08-11T16:24:05.451Z" },
    { url = "https://files.pythonhosted.org/packages/69/e6/e942ee08605fc0526ff3854260c384d8315a5830e16c4c2a5aebc14dc9bf/llvmlite-0.49.0-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:4ec8ad805e7515cb8440a690eb3cef4d34acb29eef80b705ec4e1c1ad3c43c68", size = 58344481, upload-time = "2026-08-11T16:24:13.503Z" },
    { url = "https://files.pythonhosted.org/packages/84/49/2a44871cac6b5a2fd4aabd68cfdaf6de9a5c7edb36dee5d47b77bda4b50f/llvmlite-0.49.0-cp312-cp312-win_amd64.whl", hash = "sha256:3a9c9e3af4e214acfefa4f73ebe7bc3fb35854a62b654edb3953f5ae33c08ba3", size = 41865543, upload-time = "2026-08-11T16:24:20.41Z" },
    { url = "https://files.pythonhosted.org/packages/7d/85/0b536a3c59f2636d9dd51dda832b6c1d0ffec37608429dedf128664918f1/llvmlite-0.49.0-cp313-cp313-macosx_12_0_arm64.whl", hash = "sha256:039fa4054a06f537fb39248d4472284ca96be311a142ec09e69f95630ab469cc", size = 40479230, upload-time = "2026-08-11T16:24:27.295Z" },
    { url = "https://files.pythonhosted.org/packages/8e/1c/ca8ba47b057b793099784475499771780ec46839f2782f753a7079d23520/llvmlite-0.49.0-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:ddc7aecd4f56397ed6e8f120ec5dcd5a1a8f0e6032ca4af413462792d4dca2e3", size = 59890659, upload-time = "2026-08-11T16:24:35.595Z" },
    { url = "https://files.pythonhosted.org/packages/de/af/9526dfdd33a923f33e29a18b8f9801ee7ee4b7397e88d28192c1024c4a75/llvmlite-0.49.0-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d3dee64784201b64c13a8df62c48a4f4218858faaa65889866bb29bdc243c038", size = 58344482, upload-time = "2026-08-11T16:24:45.79Z" },
    { url = "https://files.pythonhosted.org/packages/96/7f/9f5afcf6476b228d6b170408f377a0c4f91477fc1fc91f8141088b45bf46/llvmlite-0.49.0-cp313-cp313-win_amd64.whl", hash = "sha256:a1b414dc6b164738ec39dd8987cea73829057b7dd92fc6d91b52838385fc1dd2", size = 41865544, upload-time = "2026-08-11T16:24:53.962Z" },
    { url = "https://files.pythonhosted.org/packages/25/d1/16599b8c9f21802448059482eab48a9e74086dc56b901a677ba355565e64/llvmlite-0.49.0-cp314-cp314-macosx_12_0_arm64.whl", hash = "sha256:80a84683d04516bb51da1bbeebddaf2c2f558809c93078a8f91807909ae331f8", size = 40479230, upload-time = "2026-08-11T16:25:01.513Z" },
    { url = "https://files.pythonhosted.org/packages/3a/61/0b23849141a4c4e7091fcd158ebb45195896974bebca3e58fee7cad4b4f4/llvmlite-0.49.0-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:4281a0171d66d2098adce4ba706b8c550b1b10718650f682d64cde16e84e4de5", size = 59890659, upload-time = "2026-08-11T16:25:08.733Z" },
    { url = "https://files.pythonhosted.org/packages/c4/92/628692b74b31e27af9ba7e8ba651941ee4956959d5478123c453f59aad4a/llvmlite-0.49.0-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:b095f15fb12c4d90495df5b1a3772b4732cc408398b204a787dbedd370e09c69", size = 58344479, upload-time = "2026-08-11T16:25:15.731Z" },
    { url = "https://files.pythonhosted.org/packages/96/8a/412fc273521b02cbfe0b5f8ad56cc696385f6eaeecdb9e9ae6a90111d98d/llvmlite-0.49.0-cp314-cp314-win_amd64.whl", hash = "sha256:294e2f0b70aef8f92d0ae7b203e2609f08beb39437eee73de59a21669331aae9", size = 42986588, upload-time = "2026-08-11T16:25:22.534Z" },
    { url = "https://files.pythonhosted.org/packages/fc/15/f47cf45c00c8b165ac3d268502dcb21d900e86f27fd338268a66ce922ab0/llvmlite-0.49.0-cp314-cp314-win_arm64.whl", hash = "sha256:95d1071023ed858b79f6971954fd7cc1f5dbcbab987718a4ccbe1411e47d0b81", size = 37441881, upload-time = "2026-08-11T16:25:28.324Z" },
    { url = "https://files.pythonhosted.org/packages/e8/2e/eafd488766d1c02413cba24f7b22acb9b3ccdfd8407e98d30eb16bac4e2a/llvmlite-0.49.0-cp314-cp314t-macosx_12_0_arm64.whl", hash = "sha256:f3f2ff0aeb17d34fcce9f79b99baac441cfd3efa41b83e233ca4530a72381f72", size = 40479230, upload-time = "2026-08-11T16:25:35.125Z" },
    { url = "https://files.pythonhosted.org/packages/98/07/a2c4f04e2111ccc274b4d5e3331398a9dcf6d6e5e55d6444b1ad9d6381cf/llvmlite-0.49.0-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:d5555ea1d63928481cbf7fcb1d67452b216c7e5b393a4eb7aa1401e67f2a4fc4", size = 59890658, upload-time = "2026-08-11T16:25:43.294Z" },
    { url = "https://files.pythonhosted.org/packages/80/f9/7b7b50f80b4585bcd78675ff3110c256877b11df32a8cde284f851762f57/llvmlite-0.49.0-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e32adb84fdaae28aeb86fdb6253084ee707ee157289a2e98fe3caf48a62bee82", size = 58344482, upload-time = "2026-08-11T16:25:51.527Z" },
    { url = "https://files.pythonhosted.org/packages/d8/c6/32d68bfbf1d0c36888530ef6fd72864861af23dc546302b41033471a8c3a/llvmlite-0.49.0-cp314-cp314t-win_amd64.whl", hash = "sha256:be637e465010bc9c50f070468f7f1cf5385e92fee364d192dd5e6cea790ecba9", size = 42986602, upload-time = "2026-08-11T16:25:57.69Z" },
]

[[package]]
name = "matplotlib"
version = "3.11.2"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "contourpy" },
    { name = "cycler" },
    { name = "fonttools" },
    { name = "kiwisolver" },
    { name = "numpy" },
    { name = "packaging" },
    { name = "pillow" },
    { name = "pyparsing" },
    { name = "python-dateutil" },
]
sdist = { url = "https://files.pythonhosted.org/packages/e7/c8/9aa712a0afb882649424dd8de8ad9aa6235e796e84c6052e8f6dc1598d0d/matplotlib-3.11.2.tar.gz", hash = "sha256:cec596316640f2b394b8f0daa0ea61a8eae82d017b620b9f202befb972a59ea4", size = 32660610, upload-time = "2026-09-11T19:05:31.214Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/cb/ce/1bfcc4873b121597791ad74032943b123218c0613af0b97e8dd05e916fb1/matplotlib-3.11.2-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:ef752769cd962f39ea0b6ffc82d1ea43a0012c5a6157c7a075212fa509cfcff2", size = 9476466, upload-time = "2026-09-11T19:03:19.45Z" },
    { url = "https://files.pythonhosted.org/packages/a6/c4/7f5f3601ee69baf072c0c7d3ce60c03e0618621c5a56c34a62a460e29d11/matplotlib-3.11.2-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:ef31985c4dedb5f1424e1aec6849a47dd37689cb7fa3c20b1b82187f26806261", size = 9305583, upload-time = "2026-09-11T19:03:22.39Z" },
    { url = "https://files.pythonhosted.org/packages/b8/90/2b3fd67ee273163faeda6d514be70b5596eaa0fd77b60ffc294ad0b34f5f/matplotlib-3.11.2-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:df4f7784aca81a94f254c0a2767d592ee25f407e488f5fa7203e51093fb6ca27", size = 9860353, upload-time = "2026-09-11T19:03:25.049Z" },
    { url = "https://files.pythonhosted.org/packages/f4/84/32549e7a462dc311aed2ab62e5d2538028840b5c53a8be0195c789937c3d/matplotlib-3.11.2-cp312-cp312-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1b9a7ad579856284135e401ecc918c5f8a017ee30539298862a109f51b971710", size = 10670348, upload-time = "2026-09-11T19:03:28.108Z" },
    { url = "https://files.pythonhosted.org/packages/84/39/02e21b74f7439bd643d717ea846006d46e309e6d29b632b57751265311d6/matplotlib-3.11.2-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:3aa4b8516fd26659e4363abbf317c703d9116496c5db2e9d0609a2866dd39dd2", size = 10810580, upload-time = "2026-09-11T19:03:31.402Z" },
    { url = "https://files.pythonhosted.org/packages/04/93/0d239bde12b308262265c2d98909b2f0ecad2b5deeae96241642e822e9c7/matplotlib-3.11.2-cp312-cp312-win_amd64.whl", hash = "sha256:c5c1c68ee401fc98271263410f0e5ce88285abacf7627132914e8adf3d70ff43", size = 9349409, upload-time = "2026-09-11T19:03:34.195Z" },
    { url = "https://files.pythonhosted.org/packages/49/a8/06baf901c02246c8a222b655cc4540ef9c15e1549a04e07927f9cde716c3/matplotlib-3.11.2-cp312-cp312-win_arm64.whl", hash = "sha256:643ff850d8e0f5b8319337f87ed3cb59506afb3df3cc48de777d85871233be7b", size = 9028084, upload-time = "2026-09-11T19:03:37.032Z" },
    { url = "https://files.pythonhosted.org/packages/bf/ce/fc58855a3d17f6cb8a87b6f9ccd100f65432a3a7ffed57309cbf14c78987/matplotlib-3.11.2-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:7d43ff8cebb50840648cb6429b2228621dbd709010f3117b3740abb20abf21c0", size = 9476987, upload-time = "2026-09-11T19:03:40.17Z" },
    { url = "https://files.pythonhosted.org/packages/a9/29/2a47b700545aca050e0ed73c89ba21e08407e11f5f42a567421b220de6c1/matplotlib-3.11.2-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:2a8285cea8ef4d92aa041d1c33788bcae82248503300f93f1ca2136b9049452f", size = 9306050, upload-time = "2026-09-11T19:03:43.103Z" },
    { url = "https://files.pythonhosted.org/packages/a9/df/e7c10292f348cf55178a5b3c0092a38ea68891a3945f199ae8b7b8ac9dc1/matplotlib-3.11.2-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:1944895967f87c84c9b4bad29a707b31f5b36df4a3a2339ea1f8ea3ce5105539", size = 9861060, upload-time = "2026-09-11T19:03:46.044Z" },
    { url = "https://files.pythonhosted.org/packages/e4/b9/b978de6d43d47f1d4d8e653fac32c16d8d2e5f46bbbb822e26d7cb1adece/matplotlib-3.11.2-cp313-cp313-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:af2661f6ac6bbd1d081996f54fdd9385715c625ace8cec0869055c0cfbf38981", size = 10670885, upload-time = "2026-09-11T19:03:48.942Z" },
    { url = "https://files.pythonhosted.org/packages/a3/80/d72f61bb2631ac15d17fada1f17e0f99fecba69d8376d34f17cf93b7eddd/matplotlib-3.11.2-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:7e5a90f8a707ebb6004a713b1cff091a40cc5df4c7c1cb165e5a505ebc11c292", size = 10811222, upload-time = "2026-09-11T19:03:51.665Z" },
    { url = "https://files.pythonhosted.org/packages/94/2e/6d1d33f242c705b5c6c6fb3f0fc141add51cb1abb62912e59de0835d28c4/matplotlib-3.11.2-cp313-cp313-win_amd64.whl", hash = "sha256:bc067c462a86f0e57bf52fc6e058d90171a5420007dac00c46e90153050c69a7", size = 9349539, upload-time = "2026-09-11T19:03:54.534Z" },
    { url = "https://files.pythonhosted.org/packages/bb/bb/c0aa86a7f4c0e62f1c3c0711e361f6f23f87eb9018732a5e11994bd1b7ec/matplotlib-3.11.2-cp313-cp313-win_arm64.whl", hash = "sha256:3e8576f7c47e02fd4f21f44171302d2d1d58d4471d46da3d71fe8899d19539d9", size = 9028295, upload-time = "2026-09-11T19:03:57.261Z" },
    { url = "https://files.pythonhosted.org/packages/54/b4/4facdb700bc236e4c676495ca3798d8134ab8668cbfe0f6b2e9ebf962a38/matplotlib-3.11.2-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:c9721f81275499da1feeb36a2cf8192ea086283b3bd16b7dc4c9d7aedb7396d6", size = 9478976, upload-time = "2026-09-11T19:04:00.12Z" },
    { url = "https://files.pythonhosted.org/packages/4c/a0/bba05f0a25bfeb0475c2f2a87958b31103aa6b7a5386017afb1a96212825/matplotlib-3.11.2-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:1a3040b209f3968b4e84161df7b174f07a9fad33b0f2d7e48ea3bbd3075e2863", size = 9307932, upload-time = "2026-09-11T19:04:02.976Z" },
    { url = "https://files.pythonhosted.org/packages/d4/42/81d5cba4bb39b41b0998efc880e129f2d7cdb94256ca49678fdcd9c21be5/matplotlib-3.11.2-cp314-cp314-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:bf3fe71fbfb8ec0e310e0bc8537c3405a01f38f25f9394ed2135e6202fed542b", size = 10674370, upload-time = "2026-09-11T19:04:06.912Z" },
    { url = "https://files.pythonhosted.org/packages/29/5e/52f56f93d5b20815ee0ae352f7a38eff25580edb180b4fa7df87cfeba68f/matplotlib-3.11.2-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:8c8255de28f986d935a64c9ca71c0ec2d2f41d355691f5ea684725dc91413f71", size = 10954597, upload-time = "2026-09-11T19:04:09.948Z" },
    { url = "https://files.pythonhosted.org/packages/6e/ae/f8918a1b564db49c53cd603eb3c8748c5767e4ce0fb2cf1d7c38653e4c5d/matplotlib-3.11.2-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:a8756cc73d9af9a7fe0deb54ea2e75ef73b01d9e575877e72acad5458e660943", size = 10812583, upload-time = "2026-09-11T19:04:12.887Z" },
    { url = "https://files.pythonhosted.org/packages/ea/61/4315ef0d63937fe56f451887b4a0be3b8e8b22cf1d92a8d157caac54570d/matplotlib-3.11.2-cp314-cp314-win_amd64.whl", hash = "sha256:ecea603dd2fbf8242fd31a305a8b12a4ece2de28096870c65fdd0d1e35b8d9a6", size = 9505972, upload-time = "2026-09-11T19:04:15.788Z" },
    { url = "https://files.pythonhosted.org/packages/d5/00/02398b0a1a62ef73d9af0a957fe1773363eec9a6ca7e433c72ae2790fbce/matplotlib-3.11.2-cp314-cp314-win_arm64.whl", hash = "sha256:01dc8eaaab5a9fce9ff615eca82345728f289e4715b186ee10c6d85272fc26bb", size = 9184534, upload-time = "2026-09-11T19:04:18.691Z" },
    { url = "https://files.pythonhosted.org/packages/ec/c5/1e6ca10baa7e04f113c37856aadb4adc3dbb1c55fc7da6dc830bba1292d7/matplotlib-3.11.2-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:79a258f58253dfa025af80a9e9bb228d75fced007f0e93ae7423fefbde81a74d", size = 9526415, upload-time = "2026-09-11T19:04:21.39Z" },
    { url = "https://files.pythonhosted.org/packages/e0/93/7561727af07ccc84747953c6a33eee3981cc436d04f465032e707ca0e429/matplotlib-3.11.2-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:c0b83f044ce10a98027b105b3931548719a6e8c7ef986b4362651e0b5367c8dc", size = 9361064, upload-time = "2026-09-11T19:04:24.107Z" },
    { url = "https://files.pythonhosted.org/packages/c1/40/ce270ef2a6794d94a409fe28b8dabedffc07c07f9e5dbb89e0f605bd157d/matplotlib-3.11.2-cp314-cp314t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e43b188f0a5b75447bcc197728258166aa64365770ed1caa36595a5e1ca4bbba", size = 10684626, upload-time = "2026-09-11T19:04:27.201Z" },
    { url = "https://files.pythonhosted.org/packages/45/46/396e0307dbf1c1f2d0a3654caa6dbc780dd5379f5f11257369cf8d21d9fe/matplotlib-3.11.2-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:d3304eb5a59442a8867f6920d484591c0fa09ffc29e9260be2feec3351e25869", size = 10960602, upload-time = "2026-09-11T19:04:30.254Z" },
    { url = "https://files.pythonhosted.org/packages/1c/97/4defb84695477340aa88b27c9482cc1ca4de11f36f66b6c8c0ddd685def1/matplotlib-3.11.2-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:02329432ae5c6af87cf208ee575b701d698bdf0b1a3bb28cc6d53c36e967e575", size = 10822603, upload-time = "2026-09-11T19:04:32.964Z" },
    { url = "https://files.pythonhosted.org/packages/7d/e7/eab54551c1ec6b72dcd678a078b6c6da8d4c85ec1ff0016e81fe52866304/matplotlib-3.11.2-cp314-cp314t-win_amd64.whl", hash = "sha256:f2ac30cf5eb5dff1b584627ae0b0e1186551a4f69ae3c75073911da497a29170", size = 9551206, upload-time = "2026-09-11T19:04:35.811Z" },
    { url = "https://files.pythonhosted.org/packages/4e/0e/04698032cb4d8fb1e30d8ffec5ded20f6f582b03c8c58b2385c95245f158/matplotlib-3.11.2-cp314-cp314t-win_arm64.whl", hash = "sha256:cf41ecd1b0c0b6f7177ed965a54c2afbe888715c7cf6054dc12d53bc1494002c", size = 9234977, upload-time = "2026-09-11T19:04:38.972Z" },
    { url = "https://files.pythonhosted.org/packages/44/a9/ca827c184b87364378964e36e7c0ae23651d146fdbc4000635205490cf82/matplotlib-3.11.2-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:894a9cbbecbe30ae6787d464df2e8fc7a8d475cfc68f87c3029f7c11152899b3", size = 9478997, upload-time = "2026-09-11T19:04:41.914Z" },
    { url = "https://files.pythonhosted.org/packages/48/60/01aaafc9c3159f3fae9a65bbcddaa4a6d4d72b0aeffdd636d7f6d00a5c8d/matplotlib-3.11.2-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:bbf1062991d826ed27e2144f3afa4461afbb8ff56e8f703043e191a8163b1ee9", size = 9307947, upload-time = "2026-09-11T19:04:44.834Z" },
    { url = "https://files.pythonhosted.org/packages/1e/a0/6aa72c7cd7cf4dfac652744d7a3310007cec3ce8e5ab9be607bec7096471/matplotlib-3.11.2-cp315-cp315-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:399fef672f7046ef7d6a57572b2a6f9845f3f5afcff04e7b2df7a363a9f42190", size = 10674370, upload-time = "2026-09-11T19:04:47.745Z" },
    { url = "https://files.pythonhosted.org/packages/a1/97/d7e90225ac145046787a2ee0fa4cdc7e4d5cb6772ea232130b10f8a4095a/matplotlib-3.11.2-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:cc82dde2a0d3e3ad472edce04897ad7146b8d8bfd1df8a32992eebb81af18fdc", size = 10954581, upload-time = "2026-09-11T19:04:50.712Z" },
    { url = "https://files.pythonhosted.org/packages/58/18/89cf056a9d2cae01f4b8baf01c7e809d613244fcdfa2a2acf28c1e0d79fa/matplotlib-3.11.2-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:930efb28f59fda124e39265d177bab302625297bb147d2910de725a2fc2aef54", size = 10812605, upload-time = "2026-09-11T19:04:53.552Z" },
    { url = "https://files.pythonhosted.org/packages/9d/4d/c61b9f4c34af802d4d84e58803e009013d626b5f468bafe1416131863b5b/matplotlib-3.11.2-cp315-cp315-win_amd64.whl", hash = "sha256:3da3bc0cbf7245e7db72cc6d29d12c5abef72cb73059c73b945f14e3545f3eb2", size = 9506068, upload-time = "2026-09-11T19:04:56.519Z" },
    { url = "https://files.pythonhosted.org/packages/03/7b/047f2fa8708d47430d8e7fa45e9fffb0aee5d4e300f978e087be2ee11fbc/matplotlib-3.11.2-cp315-cp315-win_arm64.whl", hash = "sha256:f25446b2981717dca9786bac841cb3fd7efb568e3e3c755dd980481c5cb9228d", size = 9184576, upload-time = "2026-09-11T19:04:59.318Z" },
    { url = "https://files.pythonhosted.org/packages/03/6e/ad9c5989950785a98642667df265a47c6637e924cb69b5dcf68c3299ae7c/matplotlib-3.11.2-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:fea03cf56568cc1cba08b470be6a0559e71c3a5b688d54b7179bb35ba23d0821", size = 9525988, upload-time = "2026-09-11T19:05:02.304Z" },
    { url = "https://files.pythonhosted.org/packages/a6/c3/25c61701fb655dd412428b15eee2591ce554cdd593e39a045a153373f428/matplotlib-3.11.2-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:254d4ddb2fa8df3b4c689c0c306063aee10521df82cfb438185e499c75fe37c1", size = 9360774, upload-time = "2026-09-11T19:05:05.092Z" },
    { url = "https://files.pythonhosted.org/packages/58/5a/4552878fce8f9d249a5e264c16f5c267c27eac08fb039fa3e207a06feff5/matplotlib-3.11.2-cp315-cp315t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e60cf3047a51edecdc4535a9196bbd6a732936b8e9f8184aabf4d16165884aaf", size = 10685892, upload-time = "2026-09-11T19:05:07.686Z" },
    { url = "https://files.pythonhosted.org/packages/af/dd/b3b19ec0124fc4aafd8a4b3bae859c562a7ff0fd8ae3b2099947f78bde19/matplotlib-3.11.2-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:eb3712dc9b464793de0a4e42a7313d50293c751f94bddaf7332a1bc71bccdda9", size = 10964946, upload-time = "2026-09-11T19:05:10.943Z" },
    { url = "https://files.pythonhosted.org/packages/7b/30/687ccce22f66a57fed85942450e88062773bcbf1a42914e70c7148ec71dc/matplotlib-3.11.2-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:75b6d88402770e181b5d06a67dda4129c31da7d05004d63a21c310ec78d1b83c", size = 10824960, upload-time = "2026-09-11T19:05:13.9Z" },
    { url = "https://files.pythonhosted.org/packages/d3/34/117fe35a8d05054b4b34d2d29287099927c24c3841d36e06d9fa2f20c1cf/matplotlib-3.11.2-cp315-cp315t-win_amd64.whl", hash = "sha256:a6939df7567114b6bac7f4c5e06c84a67f197c1b2f2e4b234d4eecb3bfec9482", size = 9551204, upload-time = "2026-09-11T19:05:16.48Z" },
    { url = "https://files.pythonhosted.org/packages/63/5a/9f440e7bec8b80d0af2a65d1165b2f4e718982dad785531f62255d9ff19b/matplotlib-3.11.2-cp315-cp315t-win_arm64.whl", hash = "sha256:d480038c83691532ed52ff3147db51fa902fc78cb2d8349993a1cdb684435bff", size = 9233946, upload-time = "2026-09-11T19:05:19.063Z" },
]

[[package]]
name = "melgl"
version = "0.2.0"
source = { virtual = "." }
dependencies = [
    { name = "matplotlib" },
    { name = "numba" },
    { name = "numpy" },
    { name = "pytest" },
    { name = "scipy" },
]

[package.metadata]
requires-dist = [
    { name = "matplotlib", specifier = ">=3.11.2" },
    { name = "numba", specifier = ">=0.67.0" },
    { name = "numpy", specifier = ">=2.5.3" },
    { name = "pytest", specifier = ">=9.1.1" },
    { name = "scipy", specifier = ">=1.18.1" },
]

[[package]]
name = "numba"
version = "0.67.0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "llvmlite" },
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/7a/90/2544f4e3a61e501d6c9a5418fd4b905323222693d54a02cab0106a0af865/numba-0.67.0.tar.gz", hash = "sha256:cd75aa535b33fa05d9d930b1ae8af9f97a2881e96d72dfb38ec9b78284d9f851", size = 2836515, upload-time = "2026-08-11T23:04:00.174Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/0d/58/915cddba90010348ed0444451132fdde9b000bcbaff1582029b5bf115d11/numba-0.67.0-cp312-cp312-macosx_12_0_arm64.whl", hash = "sha256:6004d8d5f28d4028687fb2d972d629295b13685943bd2ed5cd8810c3b848e219", size = 2745050, upload-time = "2026-08-11T23:03:25.607Z" },
    { url = "https://files.pythonhosted.org/packages/bb/38/926757caaac18a66f057d7544a63620bf360a07d281c9f7ecadd2aa83963/numba-0.67.0-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:f63d43db06b4756424d6d2484737c902e0ae944a0eec3e8b0b4de2c695b15caa", size = 3884596, upload-time = "2026-08-11T23:03:27.688Z" },
    { url = "https://files.pythonhosted.org/packages/4d/6d/58291dc58da39d98b32db7f044729f6d8d4920cd9622fbab3179b54ff4c4/numba-0.67.0-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:76d3335aaeffb9dc88309420890e73497a00be08a7530441bc2b58ffe025bfa5", size = 3585290, upload-time = "2026-08-11T23:03:29.684Z" },
    { url = "https://files.pythonhosted.org/packages/6e/63/ab21828b4056afed71f9ecb40f4de26c2c19de731cc001961aca74b79464/numba-0.67.0-cp312-cp312-win_amd64.whl", hash = "sha256:50e2b72406c18cda5dd7431b0082cb85ea94e06c64c33607248fc8bef92cfb81", size = 2815645, upload-time = "2026-08-11T23:03:31.732Z" },
    { url = "https://files.pythonhosted.org/packages/49/dd/bd9fe772f6c84597b76cac229b3f2890f01a2c64fd70e48ceaae10dd65cb/numba-0.67.0-cp313-cp313-macosx_12_0_arm64.whl", hash = "sha256:77e1c7173fee57a0d84e006c7e70346689d6cb3e7db503489bae58646b4eff7b", size = 2744872, upload-time = "2026-08-11T23:03:33.649Z" },
    { url = "https://files.pythonhosted.org/packages/a1/1c/c05609739cc41116d36e30cb2b41fb00f126bb52e1b0bac907051ad8a35d/numba-0.67.0-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:9c4953387c77864b596d8296e2cfbdef82b0eea4166ab4864b05d226c51143e0", size = 3892004, upload-time = "2026-08-11T23:03:35.797Z" },
    { url = "https://files.pythonhosted.org/packages/4a/77/a5276ad4178250403e0e2251f3e1f8ac18feac779b0474a8bcb08558490d/numba-0.67.0-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:88f6e0f5cb6c545e158b6ef0496c01b6d6958a7ccc6634a1576a94bbbab29ff2", size = 3591878, upload-time = "2026-08-11T23:03:37.845Z" },
    { url = "https://files.pythonhosted.org/packages/0f/80/d48f0ba7442516ceb5a1585f0c81d3aa531bc96bfcabcd9f8f925768c426/numba-0.67.0-cp313-cp313-win_amd64.whl", hash = "sha256:b68ad5125fe245339cc8dcc036081fc1ea482c5063387b9612a76ccd83dc91cd", size = 2815504, upload-time = "2026-08-11T23:03:39.736Z" },
    { url = "https://files.pythonhosted.org/packages/d7/16/345b1e4774a08247aafcfdb93d4e8d24a3646366cbe72de33053fc0de1b5/numba-0.67.0-cp314-cp314-macosx_12_0_arm64.whl", hash = "sha256:f99f880ff25f418a67f9a1d00d0ddfbc63430f627b523e515085a592a7567f4b", size = 2745088, upload-time = "2026-08-11T23:03:41.864Z" },
    { url = "https://files.pythonhosted.org/packages/1b/36/e614ba2bc0f005ed0f37a6413f08fe705210297ddb9a37a475a8b9fdab61/numba-0.67.0-cp314-cp314-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:5269245a675abdd3e2c35ec6bb2f250355effa9032514d8f2354f0d2d10854bd", size = 3861040, upload-time = "2026-08-11T23:03:43.842Z" },
    { url = "https://files.pythonhosted.org/packages/40/90/30c42a1dbc4176cf355e8e8be61803732c55597b1332925fe233912a43d9/numba-0.67.0-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:f074a8e23db78490f11a3930c940be758316c10ac5985be83d2f298dc080acf7", size = 3561811, upload-time = "2026-08-11T23:03:46.037Z" },
    { url = "https://files.pythonhosted.org/packages/18/6d/21bd16f770476e394c5e5f504935817967442a71251d6b86c244a2767980/numba-0.67.0-cp314-cp314-win_amd64.whl", hash = "sha256:4d576e62bf2c9370f61312b51573c4bb1f3fe96798bbab56730847a368a316c4", size = 2817421, upload-time = "2026-08-11T23:03:47.922Z" },
    { url = "https://files.pythonhosted.org/packages/95/06/bb41b0e59b9ff52c94a2f01db24f6437df058caebb377b5f372fc343a6a2/numba-0.67.0-cp314-cp314-win_arm64.whl", hash = "sha256:7930748ce8355d2a5a28602abab056a61fdc676d17377f27d17993905428171f", size = 2788885, upload-time = "2026-08-11T23:03:49.967Z" },
    { url = "https://files.pythonhosted.org/packages/10/7c/aa07151fbd0f4283f78de437cc196f9084789be89a2b4de3fdc2f6a4b414/numba-0.67.0-cp314-cp314t-macosx_12_0_arm64.whl", hash = "sha256:4a2ed006635bbd0fe45681ed49f3b4f4bad1abf0c233bcc5842c9e3a34cabd61", size = 2748150, upload-time = "2026-08-11T23:03:51.755Z" },
    { url = "https://files.pythonhosted.org/packages/74/62/b8174ca95a4cc1a7ba1520767734e016991545590b8fbde521b681701a9f/numba-0.67.0-cp314-cp314t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:aa5f002f665bec321b950dacaa26ee009e1d720f6ac9d9856eed5efe1caa03a6", size = 3896986, upload-time = "2026-08-11T23:03:53.752Z" },
    { url = "https://files.pythonhosted.org/packages/8c/f9/3a7b6dbf81e01a48958b45ad2239edbc64707522ab17f11f9f18c44bf6d1/numba-0.67.0-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:83ab968b0e0fa744eba03351282dd8000796e6ec8e4518f47bd3ed86c0a20c7b", size = 3614644, upload-time = "2026-08-11T23:03:55.794Z" },
    { url = "https://files.pythonhosted.org/packages/d9/5b/248f5681c121ca853a9f4e39d342a3e01b8a0261b0275853eb3d0d56aa20/numba-0.67.0-cp314-cp314t-win_amd64.whl", hash = "sha256:00c964a5b94d3ae82d83ac162cd610755875b98dadb779fdde06e6bfcdbca47e", size = 2822870, upload-time = "2026-08-11T23:03:58.097Z" },
]

[[package]]
name = "numpy"
version = "2.5.3"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/13/01/11703282db468b85f6f7b8c7f22d058de5970d5c7e60a3a8aaa313c3de36/numpy-2.5.3.tar.gz", hash = "sha256:df2d5874ff183595a4ba404edd04f6bd9b5505c1d7708573f6a6c17489a67563", size = 20791231, upload-time = "2026-09-06T16:27:47.073Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/d6/50/8fdbb16af64895706a45f06a4068e29db732ec180f3c1375f14123359138/numpy-2.5.3-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:cb189f09db39283b26bfd061ec16189e14f71c6755207f72a0f7540867afe5b9", size = 16994982, upload-time = "2026-09-06T16:24:29.244Z" },
    { url = "https://files.pythonhosted.org/packages/60/39/789131c1188c078dcb3a1692e72e1e050c68b88ffe72c9ccaac9bcd7a9cd/numpy-2.5.3-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:f59a878c33d6b88122d80d239bb3b845d58708750b0cb06a09aebb9b18ec696c", size = 12009327, upload-time = "2026-09-06T16:24:32.491Z" },
    { url = "https://files.pythonhosted.org/packages/9c/59/a312e95696e5f601914dd8b6dd844692ba61670807417e24b68e337b5c70/numpy-2.5.3-cp312-cp312-macosx_14_0_arm64.whl", hash = "sha256:a72f874bc9e10e4b8f80426fb49716d5141f64442a0c8418065093ec8017fbb0", size = 5445405, upload-time = "2026-09-06T16:24:35.071Z" },
    { url = "https://files.pythonhosted.org/packages/30/d0/5623a1707ed4fe16e3909fe3cf5ee3da004ae677ad23d83bbf3adf1a6faf/numpy-2.5.3-cp312-cp312-macosx_14_0_x86_64.whl", hash = "sha256:fc36dc566135b5eceec4cf89758fcb719266a019ef07dae1754ae7c9f617ef3e", size = 6783213, upload-time = "2026-09-06T16:24:37.253Z" },
    { url = "https://files.pythonhosted.org/packages/f1/32/84146fc020ad3c25f805f70ab60da46fe3c540a21369754a7e4369754b6f/numpy-2.5.3-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:76c2c1e6bfa5c84adc6434dfbf013aa92096a7985221762c8f11fedfd20fff58", size = 15687872, upload-time = "2026-09-06T16:24:39.751Z" },
    { url = "https://files.pythonhosted.org/packages/65/af/aa78d1a88805456e212b65461354cd943197fb9acecc4c90fd12295123a3/numpy-2.5.3-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:b7e18c623bb5c95acb3b3328861272816ba199fb531921c5d6d0b675f1fde9e3", size = 16717410, upload-time = "2026-09-06T16:24:42.745Z" },
    { url = "https://files.pythonhosted.org/packages/3b/24/faa79d865e69a97ba17473b23a1b74094b2259c03e820c70297293b9ea49/numpy-2.5.3-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:4f8929ee6c96bfbd7b4ed2032e0c03af86fe1826740ab61ddabf9072d06e57ff", size = 17040975, upload-time = "2026-09-06T16:24:45.961Z" },
    { url = "https://files.pythonhosted.org/packages/62/4a/8877e629445a7176297dffcaf9c485faa96a95d81728a62521ad55bd4c0f/numpy-2.5.3-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:b5d93cf48f687479941d12b69c873ad2cc76bbd487f0091c2200636497f34034", size = 18476479, upload-time = "2026-09-06T16:24:49.35Z" },
    { url = "https://files.pythonhosted.org/packages/c8/db/35e1c2d38b04cbd5b731f9d71495e055e813197669d22b612f11748d2ff9/numpy-2.5.3-cp312-cp312-win32.whl", hash = "sha256:bf63afbe037eb5d2fe87fbcc7778e61da53ebaf21d938a4515aa73b62532a5d4", size = 6133378, upload-time = "2026-09-06T16:24:51.915Z" },
    { url = "https://files.pythonhosted.org/packages/3c/a1/accf6d4f0c80c5d9ba9735d6b1550e444180599f34dec69ca01360f717ad/numpy-2.5.3-cp312-cp312-win_amd64.whl", hash = "sha256:0a59a421a32580a009e8a1751345bf829631b990dc1794b80514ab722b435def", size = 12567828, upload-time = "2026-09-06T16:24:54.255Z" },
    { url = "https://files.pythonhosted.org/packages/22/43/1764aff32e4652526ae2f71fa8b3efd8d25c8a3d6926914454e47138ed1e/numpy-2.5.3-cp312-cp312-win_arm64.whl", hash = "sha256:ccb32e0525d29e8b0572eb84c9a57af0e7a4e615726927506f55063c62414034", size = 10485432, upload-time = "2026-09-06T16:24:57.278Z" },
    { url = "https://files.pythonhosted.org/packages/79/e5/8fb89cd46d14e35699d13bf943a5f5f441ecee8667120a1f6105ab89e349/numpy-2.5.3-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:66a78fe4556c60aceda5916f9eacd638b18e9e681016ec302dcb4682d6d4d034", size = 16991061, upload-time = "2026-09-06T16:25:00.411Z" },
    { url = "https://files.pythonhosted.org/packages/2f/06/9dc9e48b5e5e941c8b10350c5ff2d721da42a20517d911d15544246775ff/numpy-2.5.3-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:92f30e89b8ee0ecf363033576c422b2f58fed6a80bed0aa48dff6d14c654663e", size = 12003676, upload-time = "2026-09-06T16:25:03.475Z" },
    { url = "https://files.pythonhosted.org/packages/ab/2a/98282aa5b8f58b1157d440bb6282eed47e3632a5de53a714fbab17e659fe/numpy-2.5.3-cp313-cp313-macosx_14_0_arm64.whl", hash = "sha256:f9a2353b37a1a9e78fd82b27ad7e2a32a2d036604d18f02b05e3136c62ca3b09", size = 5439695, upload-time = "2026-09-06T16:25:05.978Z" },
    { url = "https://files.pythonhosted.org/packages/a1/f9/b6533d777be9d6ffd29dc1be0867e563e6e8cc9a220ff1b716adc317f060/numpy-2.5.3-cp313-cp313-macosx_14_0_x86_64.whl", hash = "sha256:ccbc4665079665c3cf3bab4db9f6b095370cd6437d66be549b6c2a1fd19e1958", size = 6779395, upload-time = "2026-09-06T16:25:08.599Z" },
    { url = "https://files.pythonhosted.org/packages/73/85/735720d04ec197c5dcfacdfc9922667c7f1f5f496a279b7ba4d7c74c4cc7/numpy-2.5.3-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:c76d5dde9f445058f83d0c02af00557a4db91de9a9a57c0df87d1535001d654b", size = 15681750, upload-time = "2026-09-06T16:25:11.173Z" },
    { url = "https://files.pythonhosted.org/packages/3a/1b/3b16a9bc514a440a7a0883684111dcb1ef1aee960af2ca95da8fc775f124/numpy-2.5.3-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a5fa86b80fd24bcd1aff83ad23be44ea323de3f787be8f8b15d4a65621e25321", size = 16708577, upload-time = "2026-09-06T16:25:14.171Z" },
    { url = "https://files.pythonhosted.org/packages/69/c4/386f397831b07328b639c96c5b62719346cf4baf07c68d927239752b1534/numpy-2.5.3-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:bd4cb9ad3c7889b9b3fe0a9a9fb5d2ed26f9879bff2608d9f01aed147a20d231", size = 17042047, upload-time = "2026-09-06T16:25:17.582Z" },
    { url = "https://files.pythonhosted.org/packages/5f/3e/a700ecbf36e85ae8328fd3b0e12eeddc22ed6358a64cb2bd913e0d195d65/numpy-2.5.3-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:1302b90c0e52281681b2975adfe8a860cb7b12216a27b4b0b4207c44bf7bccf0", size = 18465724, upload-time = "2026-09-06T16:25:20.949Z" },
    { url = "https://files.pythonhosted.org/packages/41/ee/38e785e88a4045f6ad1d1f2808dcdfafdca48c760260c0587bf171e29fc9/numpy-2.5.3-cp313-cp313-win32.whl", hash = "sha256:1c80eabb4035ecf4ca9cd49cde8a9fdd69a729e63e6474887d1523ade7aa277f", size = 6129003, upload-time = "2026-09-06T16:25:23.664Z" },
    { url = "https://files.pythonhosted.org/packages/f3/ec/100f2b1794ede74a9b3d7ec6b9736927f56713414c1dfe19ab6c383494bf/numpy-2.5.3-cp313-cp313-win_amd64.whl", hash = "sha256:71cad2b2a7451ab79d8f5e71b453485b6775963d5cf794179144a7463fe6e8ec", size = 12560965, upload-time = "2026-09-06T16:25:26.602Z" },
    { url = "https://files.pythonhosted.org/packages/80/b1/7dc825ca94c12acebbce4c37caa5e198695eb31424bc579679f32b1bb49d/numpy-2.5.3-cp313-cp313-win_arm64.whl", hash = "sha256:8e4dd766076855b5ff7ea52fa5f07ce26286726e0f8bff446b7739d02e6ea204", size = 10482343, upload-time = "2026-09-06T16:25:29.772Z" },
    { url = "https://files.pythonhosted.org/packages/70/78/cf416f15dc29375a229d9dfebf8db6e313f291580b39fa1a568b6052bb07/numpy-2.5.3-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:350ba9783ce969cf9f7ce6e6a9a58e1a6e2a19ca025b7ee448c4db727706212a", size = 16998686, upload-time = "2026-09-06T16:25:33.171Z" },
    { url = "https://files.pythonhosted.org/packages/9e/59/abcc2d8def4fd60eec7d87f92d27c13448ffd9ab14339bcc63a0d7a2fdea/numpy-2.5.3-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:012e66aca395d795496446e52aeeb5866312a5d4d3f27da270e5a0b43f70dc5c", size = 12013862, upload-time = "2026-09-06T16:25:36.748Z" },
    { url = "https://files.pythonhosted.org/packages/94/75/4640d2d6e4b64a049e48425a82728a41ef4adb61332d2cba68055774878b/numpy-2.5.3-cp314-cp314-macosx_14_0_arm64.whl", hash = "sha256:adc1ada2662f8a5f960b8a10d9986897e7499ef07e06d4cfe7197f8cce923c07", size = 5449793, upload-time = "2026-09-06T16:25:39.476Z" },
    { url = "https://files.pythonhosted.org/packages/96/cd/625b57ae33d4ca560f32cc0b47b4a5922146d9beb998ddf773900d440a73/numpy-2.5.3-cp314-cp314-macosx_14_0_x86_64.whl", hash = "sha256:54a115e5a73b8fc44f0cebef486365a1894b5c9760685d4558b72b7c3eb846e0", size = 6785176, upload-time = "2026-09-06T16:25:42.069Z" },
    { url = "https://files.pythonhosted.org/packages/9c/72/12918652e7912ef9751e8694c88820fcd1908e0618cb23f5f3caa6004b7b/numpy-2.5.3-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:be5a8381859b6da607c84f4f7d6847725f1cf1853ef8a2c9e115b7d58bef47dc", size = 15703377, upload-time = "2026-09-06T16:25:45.135Z" },
    { url = "https://files.pythonhosted.org/packages/45/8f/9beacf79ca7c650688ad0baa80931adb988fe6e6e5d5903c23cc3dbd70eb/numpy-2.5.3-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:b0521d0f4aebb6e06189451025fa17a913287b13c03d5fe05c017333b654ea5b", size = 16711928, upload-time = "2026-09-06T16:25:48.461Z" },
    { url = "https://files.pythonhosted.org/packages/09/8d/41d0a56e1ac4c87495c897a211b1368691b7237aadabec8b3b8f3a74d48f/numpy-2.5.3-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:9deb49575e5b0b94ed72c8a64ec4d033381adc27e9060ae842971f697ba96104", size = 17059507, upload-time = "2026-09-06T16:25:51.873Z" },
    { url = "https://files.pythonhosted.org/packages/08/1e/0dfbc5cc251d54e2af790f254d24ec38637fa97ec7d5d11de7ffed787098/numpy-2.5.3-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:b00eefbcf0f292945c4b4dec2ae845389ef5bcdcd596e6e4328051db5b5ba694", size = 18471002, upload-time = "2026-09-06T16:25:55.233Z" },
    { url = "https://files.pythonhosted.org/packages/b5/2c/dfa40f6991f8185c8c30ffd023dfcbb11888e823cfab9557b920f3bb7bed/numpy-2.5.3-cp314-cp314-win32.whl", hash = "sha256:c2381f82999704f818e2c987a865050e285ec3621262c66d40f5a96c8f899f8e", size = 6180485, upload-time = "2026-09-06T16:25:58.157Z" },
    { url = "https://files.pythonhosted.org/packages/a4/73/d2c08231e4fde7e415501fd02c715d96e98599b2d8384445933944152984/numpy-2.5.3-cp314-cp314-win_amd64.whl", hash = "sha256:2c25dfa72943e4336ddb6b0ee4277b47a0c85bede0807530ec68103bf58e2c10", size = 12698179, upload-time = "2026-09-06T16:26:00.789Z" },
    { url = "https://files.pythonhosted.org/packages/5c/e9/dcdcc9b95cf5f49815055573aee1b11cfbf5299f38a180e437ded050810f/numpy-2.5.3-cp314-cp314-win_arm64.whl", hash = "sha256:15aa985ac73a8db02db7663381aa109510449d3819d37206caed27b33a65a8a6", size = 10769383, upload-time = "2026-09-06T16:26:04.011Z" },
    { url = "https://files.pythonhosted.org/packages/49/c4/af8bc08a7ef4e1529a7c0cf24969accce316b783999802089a581ec99272/numpy-2.5.3-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:ac7bb1c52d445bd4f8f7f97fefe6abc3a084dc4d63df50d79b17fa2b78e89297", size = 12132668, upload-time = "2026-09-06T16:26:07.138Z" },
    { url = "https://files.pythonhosted.org/packages/c5/ae/0f15eb56d4ec5e13c1f7ff04ff407f997d1acbadb45d3e1f2e2645a8f43c/numpy-2.5.3-cp314-cp314t-macosx_14_0_arm64.whl", hash = "sha256:e6ab667ba76450084eb64013762c438ea76d9d29cc676dcd6c2e9892ba37f841", size = 5568580, upload-time = "2026-09-06T16:26:09.828Z" },
    { url = "https://files.pythonhosted.org/packages/23/fb/c72a8f25d4b6e96c354e7ab45ace3b27dc11e5d6a13b6c7d0cd6b08bf112/numpy-2.5.3-cp314-cp314t-macosx_14_0_x86_64.whl", hash = "sha256:f7fabeb6cea87d65f3b926de33d03fb016cfdc29314c90974383b5582ae72891", size = 6882634, upload-time = "2026-09-06T16:26:12.524Z" },
    { url = "https://files.pythonhosted.org/packages/07/a9/968c90ed2ab15060c338e8137f1215b5a60756ae07328e0a60d1c6734df4/numpy-2.5.3-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1fb6f8fb9ff0b3a69f52c66ce397b0246583e9f28616231b0e32ca49259a5fa6", size = 15748923, upload-time = "2026-09-06T16:26:15.092Z" },
    { url = "https://files.pythonhosted.org/packages/59/08/9df04103947b95e3b6b1f2ed1a70521f325647a31b82da6a2aae3a485508/numpy-2.5.3-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:93e1f5447e2b1e479d7bd74701e84746b86450cff1fc368b132d195e2b8f8211", size = 16746748, upload-time = "2026-09-06T16:26:18.43Z" },
    { url = "https://files.pythonhosted.org/packages/41/a0/14c8d5fe5b53a334aabb653deb391c0fef49558f491880ea300ed6785224/numpy-2.5.3-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:c00abe94c1a69d75d827dcf1c025b25c8a45d230b3bcd77a9020883a1b047653", size = 17111561, upload-time = "2026-09-06T16:26:22.113Z" },
    { url = "https://files.pythonhosted.org/packages/c4/a6/d7e96e42f01522e154c32489640f16dfc4f6181d165d05fc3bec8c2c4999/numpy-2.5.3-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:536f963710a4e63934d80ac0dc4f478804a83e9a84b6828018f25d09953ada33", size = 18513945, upload-time = "2026-09-06T16:26:25.401Z" },
    { url = "https://files.pythonhosted.org/packages/25/39/3453afb7119d0449ef11c886874120ff180e2c337760e0e2d88f70f1a945/numpy-2.5.3-cp314-cp314t-win32.whl", hash = "sha256:4c8a6d2ebce6305fd82fbefca827775437147052a976ee7c94b36a0c1b52ac6c", size = 6335421, upload-time = "2026-09-06T16:26:28.175Z" },
    { url = "https://files.pythonhosted.org/packages/99/01/22815d2b19a1a746b1d45205cffebb3fe511a18acb75fba6c88491fc9894/numpy-2.5.3-cp314-cp314t-win_amd64.whl", hash = "sha256:9a37475425b431b4d060f23b4f52cd2f3aef6bc7c654bd760adf0040eec9d435", size = 12896420, upload-time = "2026-09-06T16:26:31.265Z" },
    { url = "https://files.pythonhosted.org/packages/fa/ee/a7cbba67eeaff038dc29ca8b98a88396c8b0cc9c89d4924f4a27a5c9150b/numpy-2.5.3-cp314-cp314t-win_arm64.whl", hash = "sha256:2d8240cb4c16fd831074aa2b2cf9fc54664d826341d61c372245b96a74a49a9a", size = 10857177, upload-time = "2026-09-06T16:26:34.167Z" },
    { url = "https://files.pythonhosted.org/packages/45/56/78194492883ff5eec90423fe56a3a44b154da047d88a6307f629713c584f/numpy-2.5.3-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:a6391fafaba97500887132cd582abc6e19452b1ac775a47caa7b24490e152058", size = 16996531, upload-time = "2026-09-06T16:26:37.287Z" },
    { url = "https://files.pythonhosted.org/packages/11/39/dd55c0af90bbab564b09ae3b0aa60ec5c02b900fa4f1ba23440525c8b32d/numpy-2.5.3-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:09d5a423c71ad5feb5625844ad58050e35df43871004b52ac9c0ad44a56775be", size = 12012569, upload-time = "2026-09-06T16:26:40.707Z" },
    { url = "https://files.pythonhosted.org/packages/b6/51/04f67d32e4862b281b1cb84ceeaed3421189a84fb6fb51a391cd6d5009f7/numpy-2.5.3-cp315-cp315-macosx_14_0_arm64.whl", hash = "sha256:f9579f383d1bf9df80081e72760e84960a7fd4f88cf0c9e535a8597c9bb646f5", size = 5448498, upload-time = "2026-09-06T16:26:43.435Z" },
    { url = "https://files.pythonhosted.org/packages/a3/c9/25b4dc0dd1344ec26c7319e84fd4e9809d2b5628f4e12decd618036e5178/numpy-2.5.3-cp315-cp315-macosx_14_0_x86_64.whl", hash = "sha256:86bff898a431c0fb71f7610b75726e75a54d47b37edc9d537f48de63bb3c0b90", size = 6783026, upload-time = "2026-09-06T16:26:46.374Z" },
    { url = "https://files.pythonhosted.org/packages/fc/c7/29285be1e5232a6e7ee3268a33c85843f5a8ee93350c6465cddd66ebbf76/numpy-2.5.3-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1f3ed25271581281f2fccb1adcedfcde4c07362eec69189b50baf6f90e3ae159", size = 15697322, upload-time = "2026-09-06T16:26:49.415Z" },
    { url = "https://files.pythonhosted.org/packages/55/49/bbad5335fb4996a16881f853ff3e0ba582f01720e55c89b1c06b8fc42a90/numpy-2.5.3-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:ffdc76bfcae6b255dff75202c5e7feaf95b40246bc0a17944facc1fecf9f79ab", size = 16708995, upload-time = "2026-09-06T16:26:53.127Z" },
    { url = "https://files.pythonhosted.org/packages/ef/e9/1df35483760b04a65ea44669f89dc64f30e5aca098b48ceb8b1310b0e0fe/numpy-2.5.3-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:116f96cadd935c6122e9228d676fe7ede19e741f5c8bb1c3cddbe0c51ccebea2", size = 17052508, upload-time = "2026-09-06T16:26:56.464Z" },
    { url = "https://files.pythonhosted.org/packages/b8/99/66e54da8265cc8be8a7382bf96edce17aaa2837d6f484432025932a3caa5/numpy-2.5.3-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:09ffa5d903faeaa5c4dd05009cf81c8bab9f2cb37c548b8d39b65b4cfa7c97f7", size = 18468224, upload-time = "2026-09-06T16:26:59.966Z" },
    { url = "https://files.pythonhosted.org/packages/01/bc/b5e90a91c115168d793dfd2ad9c69c438c2fe7a13a437e770bc5b078e732/numpy-2.5.3-cp315-cp315-win32.whl", hash = "sha256:e01c918ac3d48e18a927cf7b14a26a3e29ff2bdf2eacb976da0aecd6a43ed034", size = 6179919, upload-time = "2026-09-06T16:27:03.166Z" },
    { url = "https://files.pythonhosted.org/packages/37/ea/780748fd3985109075514ef8fc64cd25f943e40dde13a6d59141eb268fc8/numpy-2.5.3-cp315-cp315-win_amd64.whl", hash = "sha256:e931e4f499e0dc7ef29d269a8e5b35dd722e5d14be07df6240166ea7c6532fae", size = 12697656, upload-time = "2026-09-06T16:27:06.153Z" },
    { url = "https://files.pythonhosted.org/packages/b3/16/407be69a2a87c8cab64d95975a8977a426a29e138f07e276ec258f0fe4e5/numpy-2.5.3-cp315-cp315-win_arm64.whl", hash = "sha256:26e15e4aecd8617dfbaecb37d223e365d7b39411fba20454be2670a96aa74cb5", size = 10767601, upload-time = "2026-09-06T16:27:09.297Z" },
    { url = "https://files.pythonhosted.org/packages/44/bf/a97ffb01e41d50a32a9177aef942a4d0e389a3daf451d04e5f38ef6afb87/numpy-2.5.3-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:6cef4bb1706dfec49243c05d921eefb4e190d41e2528b30d8035ea1f36b4c24a", size = 17090092, upload-time = "2026-09-06T16:27:12.907Z" },
    { url = "https://files.pythonhosted.org/packages/d1/24/136c02f2c2af9a067a84d0c3aa10c99012c0476fa5066732fa4a4202557d/numpy-2.5.3-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:d1c89973648c85069c5046ad460f7b8a00218b29a2e42359ac8cc63e9ab94832", size = 12129429, upload-time = "2026-09-06T16:27:16.089Z" },
    { url = "https://files.pythonhosted.org/packages/fe/6c/b47582d6597789bf946d5efbeb6b9e56fd8bcbd5efc6fbf51dbe1ea31eb3/numpy-2.5.3-cp315-cp315t-macosx_14_0_arm64.whl", hash = "sha256:214045a5bf00113a146ab9ee9730c44501af6723cdf1f6830932f7b5ef2e7af0", size = 5565452, upload-time = "2026-09-06T16:27:19.868Z" },
    { url = "https://files.pythonhosted.org/packages/be/b4/ef3cc6da73774202d4deae16bb321fd8298a4e0561e3539f8c4be237d916/numpy-2.5.3-cp315-cp315t-macosx_14_0_x86_64.whl", hash = "sha256:8617bbfae4486cf99c9f899966699428d19da931d06ca94ad3da986c76e15997", size = 6876736, upload-time = "2026-09-06T16:27:22.232Z" },
    { url = "https://files.pythonhosted.org/packages/9e/24/e3813329498596cb842703dcacac1741612ed9fb9c4e6a3e0c7e2ebbc597/numpy-2.5.3-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:595d020938c84e320bcf40ad71089e108eac0d377cd018e14a8c094f39e98d85", size = 15745777, upload-time = "2026-09-06T16:27:25.181Z" },
    { url = "https://files.pythonhosted.org/packages/4a/9e/4e7a07fd0776dc2210cdacf2010be8665194d094defc10c419d7dea794cc/numpy-2.5.3-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:6f24021b9f22bc6301c37b196974a92c1c18dccedb6fef3dd252e95f2d6adbe4", size = 16746949, upload-time = "2026-09-06T16:27:28.576Z" },
    { url = "https://files.pythonhosted.org/packages/91/db/01674c0e20335057813a00c2ebd546ed25bff9ed7914f9bced00f8c55d94/numpy-2.5.3-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:71b39d9f935b6ec0f8753e3e2afb51e3efba6f2e05b68b32a40754d24bcd4a3c", size = 17108994, upload-time = "2026-09-06T16:27:31.946Z" },
    { url = "https://files.pythonhosted.org/packages/45/7a/584c5e71f8d378e57cac0b033891ed65c683ef90573ba4854e8c28203db0/numpy-2.5.3-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:6b05c171afb3aa07adbd20abc00aea86fe375beb0fdb9ef780ec5b7f63bab1c0", size = 18512266, upload-time = "2026-09-06T16:27:35.196Z" },
    { url = "https://files.pythonhosted.org/packages/a1/d2/4e1014173aa3c55e6a756e0e567290743a6ab33a288460374d7ef6bcd239/numpy-2.5.3-cp315-cp315t-win32.whl", hash = "sha256:f54660b0eb6b0b9f36e7fe1cdfdff472028dd0d14acd9b9b65098efbad059469", size = 6330292, upload-time = "2026-09-06T16:27:38.149Z" },
    { url = "https://files.pythonhosted.org/packages/6c/b0/ff5658a58199b7bcaad87bf260eef6713d9d42cca4e028f935b4fc5fbac6/numpy-2.5.3-cp315-cp315t-win_amd64.whl", hash = "sha256:1aad64d99730d013cfc6debafed22783b4fc5a7f4b8bc744d2d8cf7dcc880551", size = 12884918, upload-time = "2026-09-06T16:27:40.965Z" },
    { url = "https://files.pythonhosted.org/packages/fb/0b/b12a2df5d1b774bd9007a6fdff9381145b6223d37f11afc9c37ab0efd9a1/numpy-2.5.3-cp315-cp315t-win_arm64.whl", hash = "sha256:befa1ae5bd6030b3f512b43ff3fa5290bbed6b84411a44244b14adf835f5b89d", size = 10850807, upload-time = "2026-09-06T16:27:43.868Z" },
]

[[package]]
name = "packaging"
version = "26.3"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/7d/fa/3944b40b07da9ce895c0e6303a5ab7d53da063554f534556b134a54d6093/packaging-26.3.tar.gz", hash = "sha256:94edc256424af38762eb31306eed28beb9f0efc50a8837492c9d6fd6004aed79", size = 313412, upload-time = "2026-08-04T18:15:28.737Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/63/34/ba1c580383c9eada3711951fef0795c80b829a078d72188184bcab9dd527/packaging-26.3-py3-none-any.whl", hash = "sha256:d7193f7c8e4e93f444fde0262bf90af30e16fa0ad0ad44cb553c87339b23cd1c", size = 129956, upload-time = "2026-08-04T18:15:27.159Z" },
]

[[package]]
name = "pillow"
version = "12.3.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/1c/3d/bb7fca845737cf9d7dbde16ed1843984665ff2e0a518f5db43e77ec540b9/pillow-12.3.0.tar.gz", hash = "sha256:3b8182a766685eaa002637e28b4ec8d6b18819a0c71f579bf0dbaa5830297cce", size = 47025035, upload-time = "2026-07-01T11:56:38.965Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/37/bf/fb3ebff8ddcb76aac5a01389251bbbb9519922a9b520d8247c1ca864a25d/pillow-12.3.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:ba09209fbe443b4acccebe845d8a138b89a8f4fbaeedd44953490b5315d5e965", size = 5345969, upload-time = "2026-07-01T11:54:06.397Z" },
    { url = "https://files.pythonhosted.org/packages/d8/66/9a386a92561f402389a4fc70c18838bf6d35eb5eb5c6850b4b2dc64f5048/pillow-12.3.0-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:ffd0c5368496f41b0944be820fcb7a838aa6e623d250b01acf2643939c3f99d7", size = 4780323, upload-time = "2026-07-01T11:54:09.351Z" },
    { url = "https://files.pythonhosted.org/packages/25/27/ac8f99618ffd3dde21db0f4d4b1d2ab00c0880595bfd17df103f7f39fd0c/pillow-12.3.0-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d9c7f76c0673154f044e9d78c8655fb4213f6ca31a836df48b40fe5d187717b9", size = 6266838, upload-time = "2026-07-01T11:54:11.71Z" },
    { url = "https://files.pythonhosted.org/packages/84/21/a35af28dcc61f37ed850a2d64c65c701321dfbf25085e469d5559360cbbf/pillow-12.3.0-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:78cb2c6865a35ab8ff8b75fd122f6033b92a62c82801110e48ddd6c936a45d91", size = 6940830, upload-time = "2026-07-01T11:54:13.732Z" },
    { url = "https://files.pythonhosted.org/packages/eb/51/8b08617af3ad95e33ce6d7dd2c99ed6c8298f7fb131636303956be022e25/pillow-12.3.0-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:e491916b378fba47242221bb9ead245211b70d504f495d105d17b14a24b4907c", size = 6344383, upload-time = "2026-07-01T11:54:15.756Z" },
    { url = "https://files.pythonhosted.org/packages/1d/72/cf78ac9780bb93c28328f408973845a309d4d145041665f734572ced1b52/pillow-12.3.0-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:0dd2064cbc55aaec028ef5fbb60fa47bb6c3e7918e07ff17935284b227a9d2df", size = 7052934, upload-time = "2026-07-01T11:54:17.721Z" },
    { url = "https://files.pythonhosted.org/packages/20/20/25e0f4dc178a6bc0696793720055519a0de89e7661dae886992decbd2f81/pillow-12.3.0-cp312-cp312-win32.whl", hash = "sha256:dbce0b29841537a2fa4a214c2bbf14de3587c9680caa9b4e217568472490b28f", size = 6472684, upload-time = "2026-07-01T11:54:19.839Z" },
    { url = "https://files.pythonhosted.org/packages/45/89/da2f7971a317f83d807fdd4065c0af40208e59e692cc43d315a71a0e96d1/pillow-12.3.0-cp312-cp312-win_amd64.whl", hash = "sha256:a2b55dd6b2a4c4b7d87ffa56bdb33fdc5fdb9a462173861a7bc097f17d91cb09", size = 7227137, upload-time = "2026-07-01T11:54:22.025Z" },
    { url = "https://files.pythonhosted.org/packages/de/47/4845a0a6c0dbf1db8456bd9fc791f13c5ced7ced20606d08a0aacfd25b49/pillow-12.3.0-cp312-cp312-win_arm64.whl", hash = "sha256:331b624368d4f1d069149002f25f44bc61c8919ce8ddb3c45bdad8f6e2d89510", size = 2568267, upload-time = "2026-07-01T11:54:24.051Z" },
    { url = "https://files.pythonhosted.org/packages/9d/ac/31fb64e1e7efb5a4b50cd3d92049ba89ac6e4d8d3bb6a74e15048ca3353e/pillow-12.3.0-cp313-cp313-ios_13_0_arm64_iphoneos.whl", hash = "sha256:21900ce7ba264168cd50defae43cd75d25c833ad4ad6e73ffc5596d12e25ac89", size = 4161684, upload-time = "2026-07-01T11:54:25.934Z" },
    { url = "https://files.pythonhosted.org/packages/87/b4/9805e23d2b4d77842b468513841fda254ee42f0289d25088340e4ff46e2d/pillow-12.3.0-cp313-cp313-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:4e8c2a84d977f50b9daed6eeaf3baef67d00d5d74d932288f02cb94518ee3ace", size = 4255487, upload-time = "2026-07-01T11:54:27.935Z" },
    { url = "https://files.pythonhosted.org/packages/df/39/ecf519435a200c693fe053a6ee4d835b41cf963a4dfc2551c4e637cb2a71/pillow-12.3.0-cp313-cp313-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:ae26d61dfa7a47befdc7572b521024e8745f3d809bd95ca9505a7bba9ef849ec", size = 3696433, upload-time = "2026-07-01T11:54:29.813Z" },
    { url = "https://files.pythonhosted.org/packages/42/92/2fc3ffad878ae8dd5469ec1bc8eb83b71f48e13efdf68f02709003982a32/pillow-12.3.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:7a743ff716f746fc19a9557f60dab1600d4613255f8a7aeb3cdde4db7eb15a66", size = 5345889, upload-time = "2026-07-01T11:54:31.97Z" },
    { url = "https://files.pythonhosted.org/packages/10/76/8803c13605b763d33d156c4678fc77f8443389c0c51c8aef707bb02015f4/pillow-12.3.0-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:d69141514cc30b774ceea5e3ed3a6635c8d8a96edf664689b890f4089111fb35", size = 4780109, upload-time = "2026-07-01T11:54:34.026Z" },
    { url = "https://files.pythonhosted.org/packages/1f/01/e18aff37cb0b4aac47ac90f016d347a49aca667ef97f190b06ac2aabc928/pillow-12.3.0-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:f7401aebd7f581d7f83a439d87d474999317ee099218e5ad25d125290990ba65", size = 6263736, upload-time = "2026-07-01T11:54:36.131Z" },
    { url = "https://files.pythonhosted.org/packages/f7/62/de5bdd77d935331f4f802edc11e4d82950f642caad6cb2f949837b8560e2/pillow-12.3.0-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:0847a763afefb695bc912d7c131e7e0632d4edc1d8698f58ddabec8e46b8b6d3", size = 6937129, upload-time = "2026-07-01T11:54:38.216Z" },
    { url = "https://files.pythonhosted.org/packages/70/4d/105627a13300c5e0df1d174230b32fd1273062c96f7745fd552b945d1e1d/pillow-12.3.0-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:571b9fcb07b97ef3a492028fb3d2dc0993ca23a06138b0315286566d29ef718a", size = 6339562, upload-time = "2026-07-01T11:54:40.354Z" },
    { url = "https://files.pythonhosted.org/packages/6b/1d/f13de01a553988ab895ba1c722e06cf3144d4f57656fd5b81b6d881f1179/pillow-12.3.0-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:756c768d0c9c2955feb7a56c37ea24aea2e369f8d36a88da270b6a9f19e62b5e", size = 7049439, upload-time = "2026-07-01T11:54:42.489Z" },
    { url = "https://files.pythonhosted.org/packages/c9/f9/066794cca041b969964f779ee5fa66a9498bbf34248ac39c5d7954e4198f/pillow-12.3.0-cp313-cp313-win32.whl", hash = "sha256:a876864214e136f0eb367788dbd7df045f4806801518e2cfe9e13229cfe06d8f", size = 6473287, upload-time = "2026-07-01T11:54:44.9Z" },
    { url = "https://files.pythonhosted.org/packages/a6/9b/7a58e61d62be561da3a356fe2384d4059a6345fc130e23ef1c36a5b81d24/pillow-12.3.0-cp313-cp313-win_amd64.whl", hash = "sha256:1cca606cd25738df4ed873d5ad46bbdb3d83b5cbca291f6b4ff13a4df6b0bbe8", size = 7239691, upload-time = "2026-07-01T11:54:47.141Z" },
    { url = "https://files.pythonhosted.org/packages/aa/b0/c4ed4f0ef8f8fa5ee8351537db6650bb8189f7e118842978dd6589065692/pillow-12.3.0-cp313-cp313-win_arm64.whl", hash = "sha256:b629de27fda84b42cde7edef0d85f13b958b47f6e9bbcbba9b673c562a89bd8b", size = 2568185, upload-time = "2026-07-01T11:54:49.137Z" },
    { url = "https://files.pythonhosted.org/packages/dc/01/001f65b68192f0228cc1dbbc8d2530ab5d58b61037ba0587f946fea607cd/pillow-12.3.0-cp314-cp314-ios_13_0_arm64_iphoneos.whl", hash = "sha256:9cf95fe4d0f84c82d282745d9bb08ad9f926efa00be4697e767b814ce40d4330", size = 4161736, upload-time = "2026-07-01T11:54:51.156Z" },
    { url = "https://files.pythonhosted.org/packages/1a/d2/0219746d0fd16fc8a84498e79452375be3797d3ce4044596ce565164b84f/pillow-12.3.0-cp314-cp314-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:8728f216dcdb6e6d555cf971cb34076139ad74b31fc2c14da4fafc741c5f6217", size = 4255435, upload-time = "2026-07-01T11:54:53.414Z" },
    { url = "https://files.pythonhosted.org/packages/c8/02/8d0bc62ef0302318c46ff2a512822d2610e81c7aa46c9b3abe6cbaca5ad0/pillow-12.3.0-cp314-cp314-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:a45650e8ce7fafffd731db8550230db6b0d306d181a90b67d3e6bca2f1990930", size = 3696262, upload-time = "2026-07-01T11:54:55.739Z" },
    { url = "https://files.pythonhosted.org/packages/85/e2/73c77d218410b14f5f2d565e8a998d5317b7b9c75368d29985139f7a46f0/pillow-12.3.0-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:ba54cfebe86920a559a7c4d6b9050791c20513650a1952ebe3368c7dc70306f8", size = 5350344, upload-time = "2026-07-01T11:54:57.657Z" },
    { url = "https://files.pythonhosted.org/packages/c7/da/32c752228ae345f489e3a42499d817b6c3996da7e8a3bc7a04fc806b243b/pillow-12.3.0-cp314-cp314-macosx_11_0_arm64.whl", hash = "sha256:e158cb00350dc278f3b91551101aa7d12415a66ebf2c91d8d5ac14e56ddd3ad0", size = 4780131, upload-time = "2026-07-01T11:54:59.713Z" },
    { url = "https://files.pythonhosted.org/packages/b1/9d/8b2c807dbef61a5197c047afe99823787eb66f63daf9fb2432f91d6f0462/pillow-12.3.0-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e9aeb04d6aef139de265b29683e119b638208f88cf73cdd1658aa07221165321", size = 6263757, upload-time = "2026-07-01T11:55:01.778Z" },
    { url = "https://files.pythonhosted.org/packages/5c/44/c85361f65dbe00eea8576ee467c768d25129989efb76e94f205e9ca9bb46/pillow-12.3.0-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:251bf95b67017e27b13d82f5b326234ca62d70f9cf4c2b9032de2358a3b12c7b", size = 6936962, upload-time = "2026-07-01T11:55:03.93Z" },
    { url = "https://files.pythonhosted.org/packages/18/7e/e483414b35800b86b6f08dbbc7803fb5cd52c4d6f897f47d53ea2c7e6f65/pillow-12.3.0-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:fe3cca2e4e8a592be0f269a1ca4835c25199d9f3ce815c8491048f785b0a0198", size = 6339171, upload-time = "2026-07-01T11:55:05.989Z" },
    { url = "https://files.pythonhosted.org/packages/f0/f4/68c491844841ede6bed70189546b3ee9731cf9f2cbad396faff5e1ccba45/pillow-12.3.0-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:23aceaa007d6172b02c277f0cd359c79492bbb14f7072b4ede9fbcaf20648130", size = 7048116, upload-time = "2026-07-01T11:55:08.131Z" },
    { url = "https://files.pythonhosted.org/packages/a3/34/77f3f793fed8efc7d243f21b33c5a3f0d1c97ee70346d3db855587e155ff/pillow-12.3.0-cp314-cp314-win32.whl", hash = "sha256:af8d94b0db561cf68b88a267c5c44b49e134f525d0dc2cb7ed413a66bc23559a", size = 6467209, upload-time = "2026-07-01T11:55:10.408Z" },
    { url = "https://files.pythonhosted.org/packages/f1/e0/492879f69d94f91f60fc8cd05ba03650e9520afebb2fb7aa12777d7c7f38/pillow-12.3.0-cp314-cp314-win_amd64.whl", hash = "sha256:fdafc9cce40277e0f7a0feabce0ee50dd2fa1800f3b38015e51296b5e814048d", size = 7237707, upload-time = "2026-07-01T11:55:12.745Z" },
    { url = "https://files.pythonhosted.org/packages/c9/ac/6b11f2875f1c2ac040d84e1bbf9cf22a88038f901ca1037898b280b38365/pillow-12.3.0-cp314-cp314-win_arm64.whl", hash = "sha256:e91206ee562682b51b98ef4b26a6ef48fd84e15fd4c4bc5ec768eb641d206838", size = 2565995, upload-time = "2026-07-01T11:55:14.736Z" },
    { url = "https://files.pythonhosted.org/packages/52/69/c2208e56af9bfc1913afb24020297a691eb1d4ef688474c8a04913f65e04/pillow-12.3.0-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:164b31cd1a0490ab6efae01aa5df49da7061be0af1b30e035b6e9a1bfe34ee6e", size = 5352503, upload-time = "2026-07-01T11:55:17.076Z" },
    { url = "https://files.pythonhosted.org/packages/07/70/e5686d753e898a45d778ff1718dba8516ead6ab6b95d85fc8c4b70650cf2/pillow-12.3.0-cp314-cp314t-macosx_11_0_arm64.whl", hash = "sha256:5afb51d599ea772b8365ae807ae557f18bccfe46ab261fd1c2a9ed700fc6eb17", size = 4782956, upload-time = "2026-07-01T11:55:19.448Z" },
    { url = "https://files.pythonhosted.org/packages/d5/37/25c6692f06927ee973ff18c8d9ee98ad0b4d84ee67a09610c2dd1447958e/pillow-12.3.0-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:3edce1d53195db527e0191f84b71d02022de0540bf43a16ed734ed7537b07385", size = 6322855, upload-time = "2026-07-01T11:55:21.613Z" },
    { url = "https://files.pythonhosted.org/packages/cc/91/420637fcb8f1bc11029e403b4538e6694744428d8246118e45719f944556/pillow-12.3.0-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:bf16ba1b4d0b6b7c8e534936632270cf70eb00dbe09005bc345b2677b726855c", size = 6989642, upload-time = "2026-07-01T11:55:24.006Z" },
    { url = "https://files.pythonhosted.org/packages/10/08/b94d7811281ccf0d143a1cf768d1c49e1e54af63e7b708ab2ee3eb87face/pillow-12.3.0-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:24870b09b224f7ae3c39ed07d10e819d06f8720bc551847b1d623832b5b0e28d", size = 6391281, upload-time = "2026-07-01T11:55:26.252Z" },
    { url = "https://files.pythonhosted.org/packages/d2/87/24233f785f55474dc02ce3e739c5528a77e3a862e9333d1dd7a25cc31f70/pillow-12.3.0-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:30f2aa603c41533cc25c05acd0da21636e84a315768feb631c937177db558931", size = 7096716, upload-time = "2026-07-01T11:55:28.318Z" },
    { url = "https://files.pythonhosted.org/packages/23/26/fcb2f6e37175b04f53570b59937867e2b80ee1685e744023153028fc14f9/pillow-12.3.0-cp314-cp314t-win32.whl", hash = "sha256:4b0a7fe987b14c31ebda6083f74f22b561fd3739bc0ac51e019622e3d72668c7", size = 6474125, upload-time = "2026-07-01T11:55:30.956Z" },
    { url = "https://files.pythonhosted.org/packages/90/de/3634abee5f1c9e13c56787b7d5517b0ba8d6de51700b95578cf338349c9f/pillow-12.3.0-cp314-cp314t-win_amd64.whl", hash = "sha256:962864dc93511324d51ddbb5b9f8731bf71675b93ca612a07441896f4688fb8c", size = 7242939, upload-time = "2026-07-01T11:55:34.044Z" },
    { url = "https://files.pythonhosted.org/packages/ce/2a/fd13f8eb24de5714a6eb444a3d67e2842c6c576e159a43793adf23051351/pillow-12.3.0-cp314-cp314t-win_arm64.whl", hash = "sha256:0740a512dc522224c77d9aa5a8d70d8b7d73fb91f2c21125d8d025d3b8990e45", size = 2567506, upload-time = "2026-07-01T11:55:35.988Z" },
    { url = "https://files.pythonhosted.org/packages/5d/dc/8fdce34ec725a33c81c6ba122b904d6b9024e50ea9ac7bede62fab54506c/pillow-12.3.0-cp315-cp315-ios_13_0_arm64_iphoneos.whl", hash = "sha256:0feb2e9d6ad6c9e3c06effe9d00f3f1e618a6643273576b016f591e9315a7139", size = 4162063, upload-time = "2026-07-01T11:55:37.941Z" },
    { url = "https://files.pythonhosted.org/packages/76/66/2044b9a63d3b84ff048228dfcb7cd9bf0df983e8470971bf7d4c57b693de/pillow-12.3.0-cp315-cp315-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:9e881fca225083806662a5c43d627d215f258ff43c890f831966c7d7ba9c7402", size = 4255549, upload-time = "2026-07-01T11:55:40.022Z" },
    { url = "https://files.pythonhosted.org/packages/52/7e/1f67e6f4ece6b582ee4b539decbcc9f848dc245a93ed8cd7338bafef72f1/pillow-12.3.0-cp315-cp315-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:4998562bf62a445225f22e07c896bb04b35b1b1f2eb6d760584c9c51d7a5f78c", size = 3696331, upload-time = "2026-07-01T11:55:41.98Z" },
    { url = "https://files.pythonhosted.org/packages/12/40/d306fc2c8e4d45d7f175c77edca7063be7b86fe7fe6e68f4353bf71d808c/pillow-12.3.0-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:dc624f6bc473dacdf7ef7eb8678d0d08edf15cd94fad6ae5c7d6cc67a4e4902f", size = 5350370, upload-time = "2026-07-01T11:55:44.028Z" },
    { url = "https://files.pythonhosted.org/packages/dd/44/668fb1437e8ce420f62d6106eb66e44a5971602a4d794615bdf79315d82d/pillow-12.3.0-cp315-cp315-macosx_11_0_arm64.whl", hash = "sha256:71d6097b330eea8fd15097780c8e89cb1a8ce7838669f48c5bacd6f663dd4701", size = 4780147, upload-time = "2026-07-01T11:55:46.073Z" },
    { url = "https://files.pythonhosted.org/packages/0c/08/93fa2e70e30a2d81547e481b6ee2bb9522117221fb1e0ce4b5df70967677/pillow-12.3.0-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:28ce87c5ab450a9dd970b52e5aca5fe63ed432d18a2eaddd1979a00a1ba24ace", size = 6273659, upload-time = "2026-07-01T11:55:48.264Z" },
    { url = "https://files.pythonhosted.org/packages/f8/6d/043e96ff814fc31a33077e4cba86082167db520c93632afdf2042febbb0c/pillow-12.3.0-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:6b02afb9b97f65fbca5f31db6a2a3ba21aa93030225f150fa3f249717e938fb4", size = 6947439, upload-time = "2026-07-01T11:55:50.503Z" },
    { url = "https://files.pythonhosted.org/packages/af/92/ba71d2ee2ac0edf3fa33bd9d5ee9ee080da70b1766f3ca3934f9938ddac9/pillow-12.3.0-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:1182d52bc2d5e5d7d0949503aa7e36d12f42205dc287e4883f407b1988820d39", size = 6353577, upload-time = "2026-07-01T11:55:52.697Z" },
    { url = "https://files.pythonhosted.org/packages/0f/ce/e63064e2122923ff687c8ad792d0d736a7b3920a56a46982e81a7fdd25d6/pillow-12.3.0-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:e795b7eb908249c4e43c7c99fac7c2c75dab0c43566e37db472a355f63693d71", size = 7060394, upload-time = "2026-07-01T11:55:55.149Z" },
    { url = "https://files.pythonhosted.org/packages/54/76/a09cc3ccc8d773a7283d34c38bec1708f9e3cc932093cbc4c5e71ac4060b/pillow-12.3.0-cp315-cp315-win32.whl", hash = "sha256:57b3d78c95ba9059768b10e28b813002261d3f3dfc55cc48b0c988f625175827", size = 6467375, upload-time = "2026-07-01T11:55:57.769Z" },
    { url = "https://files.pythonhosted.org/packages/3e/03/1846c49ba3b1d5550392a4bbd06d6fb4578e1cd91a803198b5c90f5f7d53/pillow-12.3.0-cp315-cp315-win_amd64.whl", hash = "sha256:fa4ecea169a355be7a3ade2c783e2ed12f0e40d2c5621cda8b3297faf7fbb9f5", size = 7237048, upload-time = "2026-07-01T11:55:59.975Z" },
    { url = "https://files.pythonhosted.org/packages/fb/bb/89f35dcc79610423f9f195504d7def7f0d1416a711541b42867e25fe3412/pillow-12.3.0-cp315-cp315-win_arm64.whl", hash = "sha256:877c3f311ff35410f690861c4409e7ccbf0cd2f878e50628a28e5a0bb689e658", size = 2566006, upload-time = "2026-07-01T11:56:02.143Z" },
    { url = "https://files.pythonhosted.org/packages/30/88/707027ba09942dfa2c28759b5c222d769290a41c6d20ea60ec250801941f/pillow-12.3.0-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:e9871b1ffbfa9656b60aeee92ed5136a5742696006fa322b29ea3d8da0ecc9cf", size = 5352509, upload-time = "2026-07-01T11:56:04.2Z" },
    { url = "https://files.pythonhosted.org/packages/b0/6d/00352fa25332c2569cd387851f568cc5a4b75a9adbfb37ac4fbce4c02eec/pillow-12.3.0-cp315-cp315t-macosx_11_0_arm64.whl", hash = "sha256:53aa02d20d10c3d814d536aa4e5ac9b84ca0ff5a88377963b085ad6822f93e64", size = 4783167, upload-time = "2026-07-01T11:56:06.631Z" },
    { url = "https://files.pythonhosted.org/packages/13/4f/9e049dfa21af7c22427275720e2490267ba8138120add5c4c574deb69782/pillow-12.3.0-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:446c34dcc4324b084a53b705127dc15717b22c5e140ae0a3c38349d4efec071e", size = 6329237, upload-time = "2026-07-01T11:56:08.868Z" },
    { url = "https://files.pythonhosted.org/packages/36/16/cf6eeaae8d0fce8dd390a33437cf68c5d5bd73834a2bc6e2f14efda0ab45/pillow-12.3.0-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:cf1845d02ad822a369a49f2bb9345b1614744267682e7a03527dc3bf6eea1777", size = 6997047, upload-time = "2026-07-01T11:56:11.379Z" },
    { url = "https://files.pythonhosted.org/packages/1e/69/dbf769bdd55f48bf5733cac28edc6364ffaa072ec9ba336266e4fe66be55/pillow-12.3.0-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:186941b6aef820ad110fb01fb06eb925374dc3a21b17e37ec9a53b250c6fe2d1", size = 6400440, upload-time = "2026-07-01T11:56:13.908Z" },
    { url = "https://files.pythonhosted.org/packages/a0/e1/ffc9cfc2eea0d178da8018e18e959301ad9d6bc9f3edb7181e748a474b97/pillow-12.3.0-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:f13c32a3abd6079a66d9526e18dad9b6d280384d49d7c54040cd57b6424041d9", size = 7105895, upload-time = "2026-07-01T11:56:16.575Z" },
    { url = "https://files.pythonhosted.org/packages/18/f0/a5595c1e8c3ae44b9828cb2f0fa8155e5095ef04d6327b8f61cf44a3df85/pillow-12.3.0-cp315-cp315t-win32.whl", hash = "sha256:1657923d2d45afb66526e5b933e5b3052e6bdea196c90d3abb2424e18c77dae8", size = 6474384, upload-time = "2026-07-01T11:56:18.855Z" },
    { url = "https://files.pythonhosted.org/packages/e4/04/62bcd9f844984c5938d3b05264a61d797a29d3e0812341a8204af70bbdee/pillow-12.3.0-cp315-cp315t-win_amd64.whl", hash = "sha256:8cd2f7bdda092d99c9fc2fb7391354f306d01443d22785d0cbfafa2e2c8bb418", size = 7243537, upload-time = "2026-07-01T11:56:21.214Z" },
    { url = "https://files.pythonhosted.org/packages/3d/68/1f3066acedf37673694a7141381d8f811ae97f30d34413d236abe7d489f1/pillow-12.3.0-cp315-cp315t-win_arm64.whl", hash = "sha256:06ff022112bc9cbf83b60f8e028d94ad87b60621706487e65f673de61610ab59", size = 2567491, upload-time = "2026-07-01T11:56:23.506Z" },
]

[[package]]
name = "pluggy"
version = "1.6.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/f9/e2/3e91f31a7d2b083fe6ef3fa267035b518369d9511ffab804f839851d2779/pluggy-1.6.0.tar.gz", hash = "sha256:7dcc130b76258d33b90f61b658791dede3486c3e6bfb003ee5c9bfb396dd22f3", size = 69412, upload-time = "2025-05-15T12:30:07.975Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/54/20/4d324d65cc6d9205fabedc306948156824eb9f0ee1633355a8f7ec5c66bf/pluggy-1.6.0-py3-none-any.whl", hash = "sha256:e920276dd6813095e9377c0bc5566d94c932c33b27a3e3945d8389c374dd4746", size = 20538, upload-time = "2025-05-15T12:30:06.134Z" },
]

[[package]]
name = "pygments"
version = "2.21.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/49/2e/ced460408999b33da6b31b0021b0f37d329e202d4169aeb164493778f25b/pygments-2.21.0.tar.gz", hash = "sha256:610ca751c9bc2492b38eb9a38a7fbc93edbbb2d7182edaf34e66ae493dee5c8c", size = 5005329, upload-time = "2026-08-17T08:02:48.824Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/71/46/17f022dd3e953bf20a04a028a21ec746d942f8d2af30fa0f124fa0e6a684/pygments-2.21.0-py3-none-any.whl", hash = "sha256:2363c69b61c4a97c838da3b130dcd6468f4848992b21a82f2a63ec34377137d9", size = 1250147, upload-time = "2026-08-17T08:02:44.912Z" },
]

[[package]]
name = "pyparsing"
version = "3.3.2"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/f3/91/9c6ee907786a473bf81c5f53cf703ba0957b23ab84c264080fb5a450416f/pyparsing-3.3.2.tar.gz", hash = "sha256:c777f4d763f140633dcb6d8a3eda953bf7a214dc4eff598413c070bcdc117cbc", size = 6851574, upload-time = "2026-01-21T03:57:59.36Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/10/bd/c038d7cc38edc1aa5bf91ab8068b63d4308c66c4c8bb3cbba7dfbc049f9c/pyparsing-3.3.2-py3-none-any.whl", hash = "sha256:850ba148bd908d7e2411587e247a1e4f0327839c40e2e5e6d05a007ecc69911d", size = 122781, upload-time = "2026-01-21T03:57:55.912Z" },
]

[[package]]
name = "pytest"
version = "9.1.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "colorama", marker = "sys_platform == 'win32'" },
    { name = "iniconfig" },
    { name = "packaging" },
    { name = "pluggy" },
    { name = "pygments" },
]
sdist = { url = "https://files.pythonhosted.org/packages/e4/47/b9efed96c114afcfa3c9d3fe98a76a1d14c74a9e266d397cf6eb64be5e01/pytest-9.1.1.tar.gz", hash = "sha256:1088fbde8f2b49d95a549a195707afa7a76a3ce9bcadc26b6d71f0ffda5fe313", size = 1636369, upload-time = "2026-06-19T10:58:32.857Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/24/25/1de2678b631f5a49215c6c96fff41ba892b0a34df68d6d80292b1b48aa7f/pytest-9.1.1-py3-none-any.whl", hash = "sha256:37a86b45efb9a47a61a36449063e8e18d0cab3161329fc099eb21783169c4f0c", size = 386536, upload-time = "2026-06-19T10:58:31.347Z" },
]

[[package]]
name = "python-dateutil"
version = "2.9.0.post0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "six" },
]
sdist = { url = "https://files.pythonhosted.org/packages/66/c0/0c8b6ad9f17a802ee498c46e004a0eb49bc148f2fd230864601a86dcf6db/python-dateutil-2.9.0.post0.tar.gz", hash = "sha256:37dd54208da7e1cd875388217d5e00ebd4179249f90fb72437e91a35459a0ad3", size = 342432, upload-time = "2024-03-01T18:36:20.211Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/ec/57/56b9bcc3c9c6a792fcbaf139543cee77261f3651ca9da0c93f5c1221264b/python_dateutil-2.9.0.post0-py2.py3-none-any.whl", hash = "sha256:a8b2bc7bffae282281c8140a97d3aa9c14da0b136dfe83f850eea9a5f7470427", size = 229892, upload-time = "2024-03-01T18:36:18.57Z" },
]

[[package]]
name = "scipy"
version = "1.18.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/7e/74/66de6258867beb2ef08f35f9f2ac017a52cacd5081714d239ff1a442d458/scipy-1.18.1.tar.gz", hash = "sha256:52c4b7422442aba924d03ad4019852b08a92e64ea187b933135687bfe2747307", size = 30781235, upload-time = "2026-08-21T23:28:50.599Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/18/f7/240c110c08693826b4513a52f5717d62ec7c7af72f2920821247c03b17b3/scipy-1.18.1-cp312-cp312-macosx_10_15_x86_64.whl", hash = "sha256:457fd7a2a8edeb044ab6ffbc0aa03ff6cd18491356e5e0c834d76ce621b916d1", size = 31111061, upload-time = "2026-08-21T23:23:44.522Z" },
    { url = "https://files.pythonhosted.org/packages/05/4a/78c6285577c375e7cf27277ea8ee6961224327f1e1a0c44af5f17f23635c/scipy-1.18.1-cp312-cp312-macosx_12_0_arm64.whl", hash = "sha256:e708533e8b2ae2497d65346538a7dcc92814410b25b81432eac66de0f2af8265", size = 28733332, upload-time = "2026-08-21T23:23:50.015Z" },
    { url = "https://files.pythonhosted.org/packages/a5/f6/a5b82f8abbe14d134691b8b903696f701d25a081353a29dc655c364d9e62/scipy-1.18.1-cp312-cp312-macosx_14_0_arm64.whl", hash = "sha256:7bbf207c4453ce1ad2e00b17313852b33310b83090c2311bdaf97f93c0380d12", size = 20475078, upload-time = "2026-08-21T23:23:54.138Z" },
    { url = "https://files.pythonhosted.org/packages/23/22/0858a0bbd6b3e825ceb8cd9baf9eaf3b2f2b1d77727eb6be40500bcdc92f/scipy-1.18.1-cp312-cp312-macosx_14_0_x86_64.whl", hash = "sha256:78c0665edead396b1abb4897c41a5c1d9bf090c8a637a4c20a61678e0a264e66", size = 23108904, upload-time = "2026-08-21T23:23:57.824Z" },
    { url = "https://files.pythonhosted.org/packages/75/9a/2e71719f31eaefe0e3a1706c4a1ded94e664bfd95ffca2b219a671faee01/scipy-1.18.1-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:3c085faa2cfa879c5141df483f836f4d691045a078224a670fa570fa01612d89", size = 34025113, upload-time = "2026-08-21T23:24:02.209Z" },
    { url = "https://files.pythonhosted.org/packages/df/64/ff35eb9e54894cf471ff4716abd3c81eb0a0626869217ce3e6ba4ccf17d7/scipy-1.18.1-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:f55fa87b6c612ecd6b058f167c53231b1d14e412efe361d3d6e38b3631c73218", size = 35344199, upload-time = "2026-08-21T23:24:07.844Z" },
    { url = "https://files.pythonhosted.org/packages/d3/af/c5538be1792f7034c12c7db6ee67cace58253c7b87b122d68253eaf5de89/scipy-1.18.1-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:c35d74ce0e193ff740c2f2be2ac913ddc232fe6c1ff40b26cfecb9c670c63314", size = 35639587, upload-time = "2026-08-21T23:24:13.05Z" },
    { url = "https://files.pythonhosted.org/packages/91/4c/075e4f66471bac101141ac739e9e135549be1bae584571bd03a530c056e1/scipy-1.18.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:d2924a03db38dc2e848bca2fe9f077dafb891480b91a00a0963a8cf86dfc31c1", size = 37480330, upload-time = "2026-08-21T23:24:19.608Z" },
    { url = "https://files.pythonhosted.org/packages/39/e7/979fd14e75008623df31ba70d6bb144700f68feadcea042021c06a05bf82/scipy-1.18.1-cp312-cp312-win_amd64.whl", hash = "sha256:5e4d44984abc0020154ea81b247adeddcc3ac5527b975ff798bd1ba0adc513c2", size = 36658278, upload-time = "2026-08-21T23:24:25.463Z" },
    { url = "https://files.pythonhosted.org/packages/c7/0b/e1525354ff9d7d5feb6d1b31af6d14072e5c91e9607b421fa1ec889660b3/scipy-1.18.1-cp312-cp312-win_arm64.whl", hash = "sha256:d65d448389b8436493abcf629cc94ad0cf32aecaf06e1acca1de53cc795f2f12", size = 24400588, upload-time = "2026-08-21T23:24:30.579Z" },
    { url = "https://files.pythonhosted.org/packages/b6/55/4540ee0f9c42a9ad7109d0d1a8cc70de54c3572b01c6693a2b1c70e90ceb/scipy-1.18.1-cp313-cp313-macosx_10_15_x86_64.whl", hash = "sha256:3ab3523da44749156e1f68b464dc56af11ae4cbc5c739a49d05f32b982eca9f3", size = 31089958, upload-time = "2026-08-21T23:24:35.8Z" },
    { url = "https://files.pythonhosted.org/packages/2a/f5/769f36d14922b8071a43e95d24d18b6bdafad10d7f5cf647867e1ac052bc/scipy-1.18.1-cp313-cp313-macosx_12_0_arm64.whl", hash = "sha256:e6fb6a55cc0ba97b59a1f288fb86dc6fce8bdfc0fffcbfd015e3a954bf2a2d93", size = 28715106, upload-time = "2026-08-21T23:24:40.775Z" },
    { url = "https://files.pythonhosted.org/packages/9a/d7/21d890274f75ea37a8209d5519e72da3da90302e3b9fb8397a0918386a62/scipy-1.18.1-cp313-cp313-macosx_14_0_arm64.whl", hash = "sha256:ea324d9dd34c38bfb9bec8ca4d1b407db97dbb74029f566b8e322b1b6fe56fe6", size = 20456846, upload-time = "2026-08-21T23:24:45.066Z" },
    { url = "https://files.pythonhosted.org/packages/ec/01/798430ecea2e78ec7c02663d5f71c007bb6abeca931080debd40d7fa55ea/scipy-1.18.1-cp313-cp313-macosx_14_0_x86_64.whl", hash = "sha256:75b00eb8fb802090aa903f4ea1c7f5a584779f967361e68b7e98e531cc2d7174", size = 23087986, upload-time = "2026-08-21T23:24:49.539Z" },
    { url = "https://files.pythonhosted.org/packages/e6/5f/4634e9d35c68496e4e34cb6946eafab044458e6cedab42b40b6588e475b6/scipy-1.18.1-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:d416b16cccfd70fbf62400e84d0bb2f4e6af519a45557f1692c749b37f14b315", size = 33998146, upload-time = "2026-08-21T23:24:54.714Z" },
    { url = "https://files.pythonhosted.org/packages/41/48/6450ed9243315322bbc19ac57b9b70d66a20bf1d38d124c96bc4bf6af9ea/scipy-1.18.1-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:fdaf5ea890a6183d0565f51a61799d67081bd5b1cf03c5f4b3fd3732108625c9", size = 35312578, upload-time = "2026-08-21T23:25:00.44Z" },
    { url = "https://files.pythonhosted.org/packages/00/bd/bf5a4be6a3525676499f6dff307991739ff6fdcad1481b1aeb6745339f58/scipy-1.18.1-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:c825cef2f49e46753726a7181a8e199804a912b29519ada542c6ebc654951899", size = 35612621, upload-time = "2026-08-21T23:25:06.144Z" },
    { url = "https://files.pythonhosted.org/packages/bd/4e/3c45c33e00a77996c4b1cb707929f833ba7b1d522ee29f882512c330676d/scipy-1.18.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:e3b417bf8c2c7c16e8f58ad91db17783ec911ac16e7b50eb6eab6e809b4f5b07", size = 37457323, upload-time = "2026-08-21T23:25:12.483Z" },
    { url = "https://files.pythonhosted.org/packages/93/0e/e0348fbc0dbab65c114cf78957e7dfeb49f8e8b556b4d930cc12ff195e18/scipy-1.18.1-cp313-cp313-win_amd64.whl", hash = "sha256:559ed65f60c1af5a03f3912605a1b5114f522c7c32fb23c3376ae8f03219fe28", size = 36622841, upload-time = "2026-08-21T23:25:18.722Z" },
    { url = "https://files.pythonhosted.org/packages/50/a8/6a77f5f267c555108f0a864b6db714363dab567a8266422a79a385f9232b/scipy-1.18.1-cp313-cp313-win_arm64.whl", hash = "sha256:cd479fc04dd9401e3b4f49e76518768ef99c4f517a98c284eb091fd725719adf", size = 24399315, upload-time = "2026-08-21T23:25:23.458Z" },
    { url = "https://files.pythonhosted.org/packages/06/d5/d8eb4e280ddb56a4ab2c6f02ee49b56b23f6e977cf0802fd6d68dbef14f5/scipy-1.18.1-cp314-cp314-macosx_10_15_x86_64.whl", hash = "sha256:83de5453a7799afc9048b4616bd085cef126e36412f0ea2f6370c36a2a3a51e7", size = 31090936, upload-time = "2026-08-21T23:25:28.686Z" },
    { url = "https://files.pythonhosted.org/packages/2a/49/59ea385dc3a62ff498ddf3cfff7c2b41b0f9f9d3c4122b3f1dcb6d6327fe/scipy-1.18.1-cp314-cp314-macosx_12_0_arm64.whl", hash = "sha256:9554bcc6d715ee87a633a3cc8e7703c6628b100dd29cb8a2efc4c0533c7ff729", size = 28725221, upload-time = "2026-08-21T23:25:33.244Z" },
    { url = "https://files.pythonhosted.org/packages/70/e8/6b0c288c50942d78193696c9f15f9a0874f5178aa0ddf40f83d9924b3e8d/scipy-1.18.1-cp314-cp314-macosx_14_0_arm64.whl", hash = "sha256:011413b7426b75012840e35649e00fe0a2c3bae89fed433876e3a99251572efc", size = 20466839, upload-time = "2026-08-21T23:25:37.516Z" },
    { url = "https://files.pythonhosted.org/packages/4b/e0/54fd3793c729e3b936782f181b59cbb1205bf250ab605a16cb1ba61cdd5e/scipy-1.18.1-cp314-cp314-macosx_14_0_x86_64.whl", hash = "sha256:88f0e784020649f88ea48c9f5ddfa403bf9205820667c0914740b392035afb82", size = 23089121, upload-time = "2026-08-21T23:25:42.019Z" },
    { url = "https://files.pythonhosted.org/packages/0b/56/030af62bea3cf878e0028515dff78c123b01633606a879b63f42d2db99cc/scipy-1.18.1-cp314-cp314-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:2d3ab0e8c69a17dd3559eab8cbb88f258e285c94d572c2719033f90f83290c89", size = 34053851, upload-time = "2026-08-21T23:25:47.998Z" },
    { url = "https://files.pythonhosted.org/packages/6b/89/2a844506d49651e9aa1af6ef95b6bd8031cb1d5a4375edec6155037e04cf/scipy-1.18.1-cp314-cp314-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:ac0333bdf38309aa3dcbe7e3fa7ea29e7a2c37c6ea306a757b700ded8e4596ad", size = 35329183, upload-time = "2026-08-21T23:25:53.522Z" },
    { url = "https://files.pythonhosted.org/packages/eb/56/c7370c3640e92ac9613cbf26cb3f729f9b12ddf1727b55b94b53b24d6f48/scipy-1.18.1-cp314-cp314-musllinux_1_2_aarch64.whl", hash = "sha256:911de823097db8b63f034299d12662db93344e6ffa0b881cbb57748974b70168", size = 35672551, upload-time = "2026-08-21T23:25:59.387Z" },
    { url = "https://files.pythonhosted.org/packages/24/16/ec8536f351421f8bf60a1120930638f83790f4710b8230446aca3d6159d4/scipy-1.18.1-cp314-cp314-musllinux_1_2_x86_64.whl", hash = "sha256:95298364e251be3e60249facbeeca03631d3bb7584f85879516ec55ac717b81f", size = 37469416, upload-time = "2026-08-21T23:26:05.432Z" },
    { url = "https://files.pythonhosted.org/packages/52/94/d73da0d28f16c45bb9b0a5691b91610b0275c5ef0eb5e43c87cf2dc1bf31/scipy-1.18.1-cp314-cp314-win_amd64.whl", hash = "sha256:78a0d7c918e74a232394117160e7e3db503377572a45bcef8826e4ab8a35feba", size = 37362755, upload-time = "2026-08-21T23:26:11.366Z" },
    { url = "https://files.pythonhosted.org/packages/89/25/e996e4dc74e10e227b1e14db5eaf6608bb6dd33884a64851c38f18dd4249/scipy-1.18.1-cp314-cp314-win_arm64.whl", hash = "sha256:cbf38d043c1aa4ab306e1ada6ab6eddacc3322a20b7af1b30bc93254b366fe09", size = 25036090, upload-time = "2026-08-21T23:26:15.887Z" },
    { url = "https://files.pythonhosted.org/packages/fa/c9/c00213f92309d753b48903e6a451b87eb52ff5b7a16e789d1568bbf221c4/scipy-1.18.1-cp314-cp314t-macosx_10_15_x86_64.whl", hash = "sha256:0fcb3c93519f27bb4f0c4b0f7802cdcaca7fcf93267b75edda2e9f4e8a55cbd7", size = 31485550, upload-time = "2026-08-21T23:26:20.776Z" },
    { url = "https://files.pythonhosted.org/packages/74/b2/e3067c487982d4eeab2938928529410370c06fea84a4d3f4925e7d96647d/scipy-1.18.1-cp314-cp314t-macosx_12_0_arm64.whl", hash = "sha256:ddef79fb382df40104a19bb7151b3b23e57c1778fcf857c71ceecd9bd264513f", size = 29174642, upload-time = "2026-08-21T23:26:25.395Z" },
    { url = "https://files.pythonhosted.org/packages/d5/ab/374c9fe2d1ec014e576c781a4b5d8e1ba340e8f6b4638c16f711d2b194f0/scipy-1.18.1-cp314-cp314t-macosx_14_0_arm64.whl", hash = "sha256:0e82073ecc7acc6436fac4b31674109c7e1d3e596789767eda01258a8c9e8123", size = 20916357, upload-time = "2026-08-21T23:26:30.112Z" },
    { url = "https://files.pythonhosted.org/packages/90/38/223915c88a17317cafbf8ca2a42b11c265a9fb1e804aa665544132b5fe8a/scipy-1.18.1-cp314-cp314t-macosx_14_0_x86_64.whl", hash = "sha256:8bcf3c1ba5d6456e2effd30fcbd3459b044d683fcdac79a2e6830f0bdf7de487", size = 23482611, upload-time = "2026-08-21T23:26:34.846Z" },
    { url = "https://files.pythonhosted.org/packages/c4/d1/db0948da8ca57a80b36520ef0a768b967d99f3af65f4b6f1bf6362ad4dd4/scipy-1.18.1-cp314-cp314t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:cfbf154f2ba187f2ed6cce2639efff7d105f1140573642c0161615b6d91d6a87", size = 34143202, upload-time = "2026-08-21T23:26:40.4Z" },
    { url = "https://files.pythonhosted.org/packages/87/53/39d046cc7574ed6acacb6bd5723e220107ece80bff12faaf3efc4ddeede4/scipy-1.18.1-cp314-cp314t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:a1d33a7836f7ddc1993427966a0823468ec41bcbdb1a9f9942d1d7e57f803ba3", size = 35380876, upload-time = "2026-08-21T23:26:46.1Z" },
    { url = "https://files.pythonhosted.org/packages/f9/da/32e0e799d875a85ca57d9bde6c78148afcc0e38276df683d95854eadc8c3/scipy-1.18.1-cp314-cp314t-musllinux_1_2_aarch64.whl", hash = "sha256:7f4b8bc363b6d65ee2152bec57568e3c52639bb34c46057b09857a307ed5e21d", size = 35770885, upload-time = "2026-08-21T23:26:51.533Z" },
    { url = "https://files.pythonhosted.org/packages/88/2e/f97a666d362fee68b18f41c9c30ed502ca5c98b549749bfcb52a8b74d1eb/scipy-1.18.1-cp314-cp314t-musllinux_1_2_x86_64.whl", hash = "sha256:11c423f1049c5755ad4409af52a9ada1cff96fe9b50795d4af3619f292901239", size = 37525424, upload-time = "2026-08-21T23:26:56.751Z" },
    { url = "https://files.pythonhosted.org/packages/ca/d5/a9e765a84654ebba8479a1fd1b059ced1af72b168a3b2a3a46540ea38d20/scipy-1.18.1-cp314-cp314t-win_amd64.whl", hash = "sha256:c24acac1e18912761c4700239bbc1fd32f615af690f1584d49b35859be51324d", size = 37416961, upload-time = "2026-08-21T23:27:01.546Z" },
    { url = "https://files.pythonhosted.org/packages/ee/16/e79e0d1c63ef698879d85439d37e9fb434e3b804e506a6991038d086ebd9/scipy-1.18.1-cp314-cp314t-win_arm64.whl", hash = "sha256:9f2897bf7737392ad0d5213ea7b6add72a4edf5679b3153106aeb88b6507b3b9", size = 25331848, upload-time = "2026-08-21T23:27:05.884Z" },
    { url = "https://files.pythonhosted.org/packages/be/4f/1bd37c883b67163e2ca1f60977a399500e6879c15defecac62831c8d078d/scipy-1.18.1-cp315-cp315-macosx_10_15_x86_64.whl", hash = "sha256:eb0dfcf4e28a99c12c999744a2ff67c9b06200e20401c7c88186e33552a46331", size = 31091484, upload-time = "2026-08-21T23:27:11.051Z" },
    { url = "https://files.pythonhosted.org/packages/8c/c5/ba929d7feb9b2332f96827c12e0e924b61973b59b4dea383b603372c65ce/scipy-1.18.1-cp315-cp315-macosx_12_0_arm64.whl", hash = "sha256:30f464bee641fa8e282577c7dce027308403213c6ca8270bba73285c91024bc5", size = 28725057, upload-time = "2026-08-21T23:27:15.9Z" },
    { url = "https://files.pythonhosted.org/packages/a4/19/68f1c50f609d955d230e66d25d02bd3e1e167ec540232135354fb9a4b9e3/scipy-1.18.1-cp315-cp315-macosx_14_0_arm64.whl", hash = "sha256:1bca3b943fc2567ea49cd02c99abde49da4d5178ec46f624bd8255cda8755beb", size = 20466734, upload-time = "2026-08-21T23:27:20.044Z" },
    { url = "https://files.pythonhosted.org/packages/ef/6d/319fa29b73d1802fa80b32a6eaf3f5be456ef81526da2716a9493bcb5501/scipy-1.18.1-cp315-cp315-macosx_14_0_x86_64.whl", hash = "sha256:c9d18a33309122074ea483dd92dd444189166b8b2ec429fe9ed5ac73c7a0aa23", size = 23089664, upload-time = "2026-08-21T23:27:24.345Z" },
    { url = "https://files.pythonhosted.org/packages/b7/db/30992f9b51a63de671daf3888ffd18378b6cb9ec9f2c972264238ffa7fd6/scipy-1.18.1-cp315-cp315-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:82f201b4c878551d48558337aab270d3c6cca5507b8737c8d8a608d234cccde0", size = 34054035, upload-time = "2026-08-21T23:27:29.409Z" },
    { url = "https://files.pythonhosted.org/packages/91/d4/bf3e735dc0b9d5a8ff45079d2540e17d3aff7a2f0048dd8f552ffd031d2b/scipy-1.18.1-cp315-cp315-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:0ac49ea97594532dd44b7136094d35f5440fa06e6d9c6384a74c01764df388c5", size = 35333883, upload-time = "2026-08-21T23:27:34.293Z" },
    { url = "https://files.pythonhosted.org/packages/19/93/12d78ce9f871fe945fca588d32644e6e63f553c2a35c564d73f3b22a3313/scipy-1.18.1-cp315-cp315-musllinux_1_2_aarch64.whl", hash = "sha256:ceb30a00ce7c92d459819443d29ca486d882b83fb6738bdcbb2a1cce94ac5daa", size = 35673124, upload-time = "2026-08-21T23:27:39.059Z" },
    { url = "https://files.pythonhosted.org/packages/70/cd/886219313a1012a48e6ae0ec4f302c837151beb92e1ff0d709ef8fdfc488/scipy-1.18.1-cp315-cp315-musllinux_1_2_x86_64.whl", hash = "sha256:f29633129f9fa7e88a3f0fca835de2d030bfc9643f7799e1a0c46cee24d38fc7", size = 37470753, upload-time = "2026-08-21T23:27:44.435Z" },
    { url = "https://files.pythonhosted.org/packages/17/6c/a776888ce618bee54fbde26172f0f46ac1da70d27b63861797fe78e1904b/scipy-1.18.1-cp315-cp315-win_amd64.whl", hash = "sha256:92c14f5bdbfb6216315ce33e78080474082de8b3830122ba97809bfbe65f75c0", size = 37361483, upload-time = "2026-08-21T23:27:49.334Z" },
    { url = "https://files.pythonhosted.org/packages/ab/09/97b651691322ebee97999b017ffc18a15a0b815103844c97e8da9d469731/scipy-1.18.1-cp315-cp315-win_arm64.whl", hash = "sha256:e402cf31eb68f453dbb2d36fc6d722b33f24a55d68b2ae1d92fa6305ca71c298", size = 25035883, upload-time = "2026-08-21T23:27:53.596Z" },
    { url = "https://files.pythonhosted.org/packages/ed/0f/9ec20467bbabd0d44e2a77d0fd3d124f884b4d67df92af82c91d2d6a486f/scipy-1.18.1-cp315-cp315t-macosx_10_15_x86_64.whl", hash = "sha256:2a0b02f9fc46f8520330c23d45e6560db7e3a0d927232139427637f98943e11d", size = 31474926, upload-time = "2026-08-21T23:27:57.993Z" },
    { url = "https://files.pythonhosted.org/packages/8a/58/dcb79161e56efbedc50079fcd2f5fe427a0ebb53022eb476aa73c015ad8f/scipy-1.18.1-cp315-cp315t-macosx_12_0_arm64.whl", hash = "sha256:1d73131e358976663dd969e1fb4ed1404b815cd977eaaedc3b3a133ba2d81c35", size = 29164940, upload-time = "2026-08-21T23:28:03.062Z" },
    { url = "https://files.pythonhosted.org/packages/71/d3/1eeea80c817fcb8ef7bd4a05a58824977a0e57a375cfc3d7ea7c911c01ad/scipy-1.18.1-cp315-cp315t-macosx_14_0_arm64.whl", hash = "sha256:bff0b729edd992766136b34e39cc76bc2fad905aa58897ee72a9cd000a6d8443", size = 20906742, upload-time = "2026-08-21T23:28:07.642Z" },
    { url = "https://files.pythonhosted.org/packages/54/46/e59350428b6099301a20128108c995e2eb175a43f383af9a346e38824f9b/scipy-1.18.1-cp315-cp315t-macosx_14_0_x86_64.whl", hash = "sha256:10ac20c69d880f77f375db44c22e3e6a644f9fefa291d4cd2fb9790a89fc99fd", size = 23472183, upload-time = "2026-08-21T23:28:12.109Z" },
    { url = "https://files.pythonhosted.org/packages/89/31/cc91623fa98f0621766a0f0aaaadb2c66de74a7ea7e3837164f6e4354260/scipy-1.18.1-cp315-cp315t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:33a834464fdabc0f26a45508df31b3cc5d028e04dbf6c5ed398541418e0a12fe", size = 34130796, upload-time = "2026-08-21T23:28:17.906Z" },
    { url = "https://files.pythonhosted.org/packages/fc/3e/8572ef536957ddb8aa81bb4090d9e25f257e3b4e05d97deb54319deb8a3a/scipy-1.18.1-cp315-cp315t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:49023963c193dacee096301452f223ee24d86ec5807f8df93c0f7221d119e305", size = 35374253, upload-time = "2026-08-21T23:28:23.732Z" },
    { url = "https://files.pythonhosted.org/packages/b5/c6/59fdeffb4f1435299f93d9dc8140b43ad2916e6cfc944be6c3041fcec86d/scipy-1.18.1-cp315-cp315t-musllinux_1_2_aarch64.whl", hash = "sha256:d84a09d0dad90ba6525d8ac1c2334b33e64bf3ccfe9e841f02feb867a22681e4", size = 35758543, upload-time = "2026-08-21T23:28:29.431Z" },
    { url = "https://files.pythonhosted.org/packages/cf/d9/135be205d9de8783193aff9cc3bf483a03a38e4b29432c954e8cb66ac14e/scipy-1.18.1-cp315-cp315t-musllinux_1_2_x86_64.whl", hash = "sha256:179ce34a8d0fe273d8883ba59e17e052247d08973dfcb743ca52bb1cce2d60b0", size = 37521946, upload-time = "2026-08-21T23:28:35.245Z" },
    { url = "https://files.pythonhosted.org/packages/5c/a2/5b7d5270621ab7cfa3f7766067bf95dc360b5efb6394694e8143b4156e2b/scipy-1.18.1-cp315-cp315t-win_amd64.whl", hash = "sha256:5632e3ae3d09197c446310cd5187de63e28448ce22f0f67b2b93d97503c0c230", size = 37408295, upload-time = "2026-08-21T23:28:40.724Z" },
    { url = "https://files.pythonhosted.org/packages/63/ad/741c19fcb66755ff953daf9243af8480e4bf3d7fbe57583c178c7d2b6b51/scipy-1.18.1-cp315-cp315t-win_arm64.whl", hash = "sha256:eda632a7981f69730d6281f451db9c1c370993a2c0d7ddb43e2a809a2862b83a", size = 25319710, upload-time = "2026-08-21T23:28:45.713Z" },
]

[[package]]
name = "six"
version = "1.17.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/94/e7/b2c673351809dca68a0e064b6af791aa332cf192da575fd474ed7d6f16a2/six-1.17.0.tar.gz", hash = "sha256:ff70335d468e7eb6ec65b95b99d3a2836546063f63acc5171de367e834932a81", size = 34031, upload-time = "2024-12-04T17:35:28.174Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/b7/ce/149a00dd41f10bc29e5921b496af8b574d8413afcd5e30dfa0ed46c2cc5e/six-1.17.0-py2.py3-none-any.whl", hash = "sha256:4721f391ed90541fddacab5acf947aa0d3dc7d27b2e1e8eda2be8970586c3274", size = 11050, upload-time = "2024-12-04T17:35:26.475Z" },
]

